Tropical Decision Boundaries for Neural Networks Are Robust Against Adversarial Attacks

We introduce a simple, easy to implement, and computationally efficient tropical convolutional neural network architecture that is robust against adversarial attacks. We exploit the tropical nature of piece-wise linear neural networks by embedding the data in the tropical projective torus in a single hidden layer which can be added to any model. We study the geometry of its decision boundary theoretically and show its robustness against adversarial attacks on image datasets using computational experiments.

==> Code_for_Figure_KM.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "8V2vzd4V10Lm"
      },
      "outputs": [],
      "source": [
        "import matplotlib.pyplot as plt"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize=(16,8)); r=[-3, 3]\n",
        "\n",
        "plt.subplot(2,4,1); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot(r, [2, 2], \"lightgray\"); plt.plot([1, 1], r, \"lightgray\"); plt.plot(r, [-2, 4], \"lightgray\")\n",
        "plt.plot([0, 1], [0, 2], \"ko\", markersize=10)\n",
        "plt.plot(r, [1, 1], \"r-\", linewidth=3)\n",
        "plt.title(\"w=2\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.subplot(2,4,2); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot(r, [1, 1], \"lightgray\"); plt.plot([1, 1], r, \"lightgray\");\n",
        "plt.plot([0, 1], [0, 1], \"ko\", markersize=10)\n",
        "plt.plot([0, 1], [1, 0], \"r-\", linewidth=3)\n",
        "plt.title(\"w=1\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r); plt.rcParams['hatch.color']=\"red\"\n",
        "plt.fill([1, 1, 5, 5], [-5, 0, 0, -5], fc=\"orange\", hatch=\"///\", edgecolor=\"r\")\n",
        "plt.fill([-5, -5, 0, 0], [1, 5, 5, 1], fc=\"orange\", hatch=\"///\", edgecolor=\"r\")\n",
        "\n",
        "plt.subplot(2,4,3); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot(r, [0.5, 0.5], \"lightgray\"); plt.plot([1, 1], r, \"lightgray\"); plt.plot(r, [-3.5, 2.5], \"lightgray\")\n",
        "plt.plot([0, 1], [0, 0.5], \"ko\", markersize=10)\n",
        "plt.plot([0.5, 0.5], r, \"r-\", linewidth=3)\n",
        "plt.title(\"w=0.5\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.subplot(2,4,4); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot([1, 1], r, \"lightgray\"); plt.plot(r, [-4, 2], \"lightgray\")\n",
        "plt.plot([0, 1], [0, 0], \"ko\", markersize=10)\n",
        "plt.plot([0, 1], [-1, 1], \"r-\", linewidth=3)\n",
        "plt.title(\"w=0\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "plt.rcParams['hatch.color']=\"red\"\n",
        "plt.fill([1, 1, 5], [5, 1, 5], fc=\"orange\", hatch=\"///\", edgecolor=\"r\")\n",
        "plt.fill([-5, 0, 0], [-6, -1, -6], fc=\"orange\", hatch=\"///\", edgecolor=\"r\")\n",
        "\n",
        "plt.subplot(2,4,5); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot(r, [-0.5, -0.5], \"lightgray\"); plt.plot([1, 1], r, \"lightgray\"); plt.plot(r, [-4.5, 1.5], \"lightgray\")\n",
        "plt.plot([0, 1], [0, -0.5], \"ko\", markersize=10)\n",
        "plt.plot([-5, 0, 0.25, 0.75, 1, 5], [-6, -1, -0.5, 0, 0.5, 4.5], \"r-\", linewidth=3)\n",
        "plt.title(\"w=-0.5\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.subplot(2,4,6); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot(r, [-1, -1], \"lightgray\"); plt.plot([1, 1], r, \"lightgray\"); plt.plot(r, [-5, 1], \"lightgray\")\n",
        "plt.plot([0, 1], [0, -1], \"ko\", markersize=10)\n",
        "plt.plot([-5, 5], [-6, 4], \"r-\", linewidth=3)\n",
        "plt.title(\"w=-1\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.subplot(2,4,7); plt.plot([0, 0], r, \"k:\"); plt.plot(r, [0, 0], \"k:\")\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "\n",
        "plt.plot(r, [-1.5, -1.5], \"lightgray\"); plt.plot([1, 1], r, \"lightgray\"); plt.plot(r, [-5.5, 0.5], \"lightgray\")\n",
        "\n",
        "plt.plot([0, 1], [0, -1.5], \"ko\", markersize=10)\n",
        "plt.plot([-5, -0.5, 0, 1, 1.5, 5], [-6, -1.5, -1.25, -0.25, 0, 3], \"r-\", linewidth=3)\n",
        "plt.title(\"w=-1.5\", fontsize=24); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x_1$\"); plt.ylabel(\"$x_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.tight_layout()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 782
        },
        "id": "rVARYKOQ28rk",
        "outputId": "f9b3dfda-840b-4de7-c2fb-78088cd38134"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1600x800 with 7 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAABh4AAAL9CAYAAADUyhzkAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdeZxrdX3/8Vcy+77vk0lmLoqioFxAFGTViuLSWrR1A7XirwqKYqGotXWrOyCLqLVWBdHWSlVcsKjF68atS1XEBURmksy+Z5bsyTm/P+ZObjJ37qxZzknez8eDB5nk5OR7b+aez/mcz/l+vg7TNE1ERERERERERERERESywFnoAYiIiIiIiIiIiIiISPFQ4UFERERERERERERERLJGhQcREREREREREREREckaFR5ERERERERERERERCRrVHgQEREREREREREREZGsUeFBRERERERERERERESyRoUHERERERERERERERHJGhUeREREREREREREREQka1R4EBERERERERERERGRrFHhQUREREREREREREREskaFB5ESMTU1xec//3le85rXcPrpp9PW1kZFRQXNzc087nGP45WvfCXf+MY3MAyj0EMVEZECME2Thx9+mDvvvJM3velNnHXWWdTW1uJwOHA4HHg8nkIPUURE9sk0Tb761a/yohe9iAMHDlBTU0NHRwenn3467373u/H7/Vn/zEOHDqViyU7/e+Yzn5n1cYiISG4VIsaItTlM0zQLPQgRyR2/38+rXvUqfvCDH+yoqPCkJz2Jz3/+85x88sl5GJ2IiFjBL37xC57xjGewvLx83G3cbjderzd/gxIRkayamJjg0ksv5b777jvuNvX19dx666286lWvytrnHjp0iAsuuGBX73nGM57B9773vayNQUREcqtQMUasrbzQAxCR3JqYmOD73/9+xnNut5snP/nJdHZ2EgwG+fnPf84jjzwCwAMPPMDZZ5/N//zP/3DGGWcUYsgiIpJnq6urWxYdRETE3paXl7nooov47W9/m3ruKU95Ck94whNYWlrivvvuIxAIsLq6yqtf/WqcTieXXXZZ1sfR29vLC1/4wm23e9zjHpf1zxYRkdywSowR61HhQaRE9Pb28jd/8ze88pWv5IQTTjjm9bvvvpvLL7+cubk5VlZWePGLX8wf/vAHampqCjBaEREphJaWFk4//XTOOOMMzjjjDB5++GHe+ta3FnpYIiKyT294wxtSF4RaW1v58pe/zIUXXph6PRgM8rd/+7d84QtfAOC1r30tZ5111qZ5w3485jGP4WMf+1hW9ykiIoVllRgj1qM1HkSKXGNjIzfeeCOPPvoo733ve497YP/zP/9z7rnnHsrKygDw+Xzccccd+RyqiIgUyJOe9CQeeeQRFhYW+M53vsP73vc+/uIv/oKurq5CD01ERPbpt7/9bepiD8AXv/jFjAtCAHV1ddxxxx2cddZZAMRiMf7pn/4pr+MUERH7UYyRrajwIFLkTjrpJK6++mqqq6u33faMM87gkksuSf38rW99K5dDExERi2hpadEdRyIiReoTn/hEaq23P/uzP+Oiiy7adDun08mHP/zh1M//+Z//ydzcXF7GKCIi9qQYI1tR4UEE+OAHP4jD4cDhcGzZUuLQoUOp7RwOB9dcc81xt/3xj3+c2u6cc87JxbBz4uyzz0491iKiIiJrFCdERIpXMR/jTdPk61//eurnV7/61Vtuf/bZZ6cK0clkMuO9IiKye4oxRynGlB4VHkSA888/P/X40KFDx91u4yLNO902ff9W53A4Uo+TyWQBRyIiYh2KEyIixauYj/GPPPIIY2NjuxrLBRdckHp833335WJYIiIlQzEmk2JMadHi0iLA6aefTn19Paurq/zf//0fKysrNDQ0HLPdxgP/r371KwKBAM3NzVtua6cLSg8++GDqscvlKuBIRESsQ3FCRKR4FfMx/g9/+EPqcXd3Nz09Pdu+5+DBg5u+PxvC4TDf+MY3eOCBB1hYWKCuro6uri7OPPNMTj31VMrLdYlCRIqLYkymXMYYsR5FdRGgvLycs88+m3vvvZdEIsGPfvQjLr744oxtIpEIP/3pTwHo6OhgdnYWwzD44Q9/yAte8IKMbWOxGIcPHwagsrIytYDOukceeYSbb745q3+Gpz71qbziFa/Y1z5WV1e56667Uj8/85nP3O+wRESKguKEiEjxKuZj/MMPP5x67Ha7d7SvgYGB1OOHHnpo/4NL87Of/eyYv691vb29XH311bzpTW+ioqIiq58rIlIoijGZchljxHpUeBA54oILLuDee+8F1qrHGwPB4cOHiUajAFx77bVcd911mKbJoUOHjgkEP/3pTwmHwwCceeaZ1NTUZLw+Pj7ObbfdltXxr66u7vuC0rve9S4WFxcBqK+v55WvfGU2hiYiUhQUJ0REilexHuPn5+dTj7u6una0r+7u7tTjUChENBqlqqpq/4PcxsTEBNdeey3/9V//xde+9rUdj1dExOoUY44qVIyRwtAaDyJHpE9P29hbb+NzL3rRi3jiE5+4o23t0j7jf/7nf7jppptSP7/tbW+jo6OjcAMSEbGYUo8TIiLFrFiP8aurq6nHGy9OHc/G7dL3sVcdHR1cccUVfPWrX2V4eJhQKEQkEmF4eJjbb7+dM844I7Xt//7v//L85z8/dWFNRMTuFGOOykWMEevSjAeRI0477TQaGhpYWVnhV7/6FUtLSzQ1NaVeX++h53a7GRwc5Pzzz+fBBx9M9SdtbW09ZlvYPBCcf/75mKaZqz/Krvl8Pl7ykpekFpN++tOfznXXXVfgUYmIWEspxwkRkWJXrMf4SCSSelxZWbmj92y883S/BYDTTz+dsbGxTT9/cHCQwcFBLr30Ut75znfy3ve+F4Cf//zn3HDDDbzjHe/Y12eLiFiBYsxR2Y4xYm2a8SByxHrfPYBkMskPf/jD1GvhcJif/exnwNoUufT/m6bJD37wg9S20WiU//3f/wXWDqhPe9rT8jL+vZqfn+c5z3kOc3NzAPT39/Pv//7vlJWVFXhkIiLWUqpxQkSkFBTrMb66ujr1OBaL7eg96+0+1u30Ltbjqa+v3/aClMPh4D3veQ8ve9nLUs/deOONJBKJfX22iIgVKMYcle0YI9amwoNImvRqcXoVOb3f3vo25513Hg6H45ht0/vtPeUpT7H0QXR1dZWLL76YP/zhDwC0tbVx77330t/fX+CRiYhYU6nFCRGRUlKMx/j6+vrU453eVbpxu/R95Np73vOe1OPFxcXUBTYREbtTjNl8u3zGGMk/FR5E0qxXlSGzb176gX59m9bWVk4++eQdbWtFkUiEF7zgBanKekNDA9/+9rc56aSTCjwyERHrKqU4ISJSaorxGN/W1pZ6PD09vaP3TE1NpR7X1tbmddHPAwcO4PF4Uj+v3yAlImJ3ijFrChljJP+0xoNImvS+ew888ACLi4u0tLSkDvRDQ0MMDAyktr/gggv4zW9+w29/+1vm5uZob2/f0UI/jzzyCDfffHNWx/7Upz6VV7ziFTvaNh6Pc8kll6TGWlNTwze+8Y2MRd1ERORYpRInRERKUTEe40888cTUY5/Pt6N9+f3+1OPHPe5x+x/cLvX09OD1egFS7WBFROxOMWZNoWOM5JcKDyJpysrKePrTn863v/1tDMPgBz/4ARdddNEx/fbWnX/++dx8882YpsmhQ4d4/vOfv6N+e+Pj49x2221ZHfvq6uqOLiglk0le9rKXcc899wBQUVHBXXfdxXnnnZfV8YiIFKNSiBMiIqWqGI/xj3/841OPp6ammJqaoru7e8t9/fKXv9z0/fkSDAZTj+vq6vL++SIiuaAYs6bQMUbyS62WRDbY2Hfv/vvvTy2Ss7GifN555+F0OlPb/u///i+RSASAM888M2OhHSswDINXvepV3HXXXcBa4PviF7/IxRdfXOCRiYjYRzHHCRGRUldsx/jHPOYxGeu3pbfpOJ70hUwvvPDCXAzruEKhEA8//HDq597e3rx+vohILinGFDbGSP5pxoPIBukH++9///s0NDSkft5YgW5paeGUU07h17/+Nd///vfp6OjYdD+bfYZpmlkb80697nWv48477wTA4XDwmc98hhe96EV5H4eIiJ0Vc5wQESl1xXaMdzgcvOAFL+DjH/84AJ/73Od4yUtectztDx8+zB//+Edg7Sal5z//+XkZ57ovfvGLqUVWHQ4H5557bl4/X0QklxRjChtjJP8040Fkg9NOO43GxkYAHnzwQb7yla8Aa5Xcvr6+Y7ZfDw6///3v+fKXv3zM81bxlre8hX/9139N/Xzbbbdx2WWXFXBEIiL2VKxxQkREivMY/7rXvS511+y9997Ld7/73U23MwyDv//7v0/9/OIXvzjjQtdehEIhDMPY0baPPPIIb33rW1M/P+tZz6Kzs3Nfny8iYiWKMdmNMWJ9KjyIbLDedw/ANE1+//vfA8evKKc//7vf/Q5Y67f31Kc+Nafj3I13vvOdfPSjH039/OEPf5jXv/71BRyRiIh9FWOcEBGRNcV4jD/55JN5+ctfnvr5pS996THtMILBIK961av48Y9/DEBlZSXvfe97t9yvw+FI/feud71r021+9rOf8YQnPIFPfOITzMzMbLpNMpnkzjvv5GlPexrz8/Opz//Qhz60wz+hiIg9KMbsPMZIcVCrJZFNnH/++anFl9cdr6J87rnn4nQ6M+7keepTn2qJfnsA99xzD+95z3tSP3d1deHz+XjDG96wo/e/5z3vobW1NVfDExGxpWKKE+suv/xyfvGLX2Q8t7CwkHo8MTHBk5/85GPe9+lPf5rTTz8918MTEcmbYjzGf+xjH+OXv/wlv/vd75ifn+eCCy7gzDPP5KSTTmJ5eZn77ruPxcXF1Paf+tSnOOGEE7Ly2Q899BBXXHEFb3jDGzjhhBN4whOeQGtrK06nk6mpKQ4fPszc3Fxq+7KyMu644w6e9KQnZeXzRUSsRDEmuzFGrE2FB5FNbFZtPl4Furm5mSc/+cn88pe/3HbbQth4Z9H09DS33Xbbjt9/zTXXqPAgIrJBMcWJdX/605944IEHjvt6PB7f9PXV1dVcDktEJO+K8Rjf2NjId77zHS699FLuu+8+AH7605/y05/+NGO7+vp6brnlFl75yldmfQyGYfDHP/4x1d97MyeeeCKf+cxnOOuss7L++SIiVqAYk5sYI9akwoPIJg4ePEhjYyPLy8vA2glwT0/Pcbe/4IILLB8IREQkexQnRESKV7Ee43t7e/ne977HV7/6Vb7whS/wy1/+ksnJSerr6xkYGOD5z38+r3nNaxgYGMjaZ55zzjn84he/4PDhw9x///08/PDDzM/PMz8/TzQapampCZfLxZlnnskLXvACnv3sZ+NwOLL2+SIiVqMYk70YI9bnMPO11LmIiIiIiIiIiIiIiBQ9LS4tIiIiIiIiIiIiIiJZo8KDiIiIiIiIiIiIiIhkjQoPIiIiIiIiIiIiIiKSNSo8iIiIiIiIiIiIiIhI1qjwICIiIiIiIiIiIiIiWVNe6AEUI8MwmJiYoKGhAYfDUejhiEgJMk2TlZUVent7cTpVY7YaxQkRKaT1GNHQ0EBjY6OOQxajGCEihaZcwroUI0Sk0HYTI1R4yIGJiQlcLlehhyEiwujoKP39/YUehmygOCEiVrG0tERjY2OhhyFpFCNExCqUS1iPYoSIWMVOYoQKDznQ0NAArH0BSuRkt1ZWVhgdHQXA5XKlfp/sxDAMHnroIQAe97jH2eYumXg8jt/vJxqN4nQ6cblc1NXVFXpYO2aaJlNTUywuLhIMBnnmM59py9+fUpCKE7dAY80mG4wANwK9wNVA9RY7mwauP7LNNUDTFtsuHdk2cmTbri22jQAfBSaAtwCDW2ybBP4F+A1wBXDKFtuawBeAHwCvBJ6+xbYA3wTuBv4ceN422/4YuB04D3g5sNVNYL8BPn5krH8LlG2xrcW+j5U3VzP6598HwLW8TMNTn7rFG63HrjGiGCwuLjI5OZmKEaOjo4oTFqRcQvYjp7nE3BwcOJD53KOPQnt71j5CMaJwwuEwfr+fZDJJNBrl/PPPV4ywIMUI2Q+7X2/KiBEPXICzLJK5QYnkg4XIzxNljfhbryfSdTKhQIBnPOc5O/r9UeEhB9anuzU2NioQyK5VVlayuLgIQFtbG9XVWx3RrMkwDOrr64G1fwd2SBgikQiTk5NUVFRQU1ODx+Ox1d+9YRiMjY0Rj8epr6+nu7sbQNNvLSoVJ2qgsXbDi4+ydkLhAq4DNitMrJsEbgBqgX8AmrfYNsDayVIUeAfQs8W2YeCWI/t/O3Bgi20TwK3Ag6ydhJ26xbYG8Dngh8BrgfO32Bbgq6wVHV4EvHCbbQ8BdwDPAF7F1qtY/Qr4xJGxvpGtz4Ys+H1UDjpYPHKMbXM4qLbZuYYdY4TdmabJ3NwcKysr1NfXp85P1WbJmpRLyH7kNJeIRo99rqEBsvh7qhhRGKurq8zPz1NTU0N1dTUtLS2AcgkrUoyQ/bD79aaMGFHjwJmexx2iZPLBfOfnsYpufB3/Qnn7EE3hMJ4nPhHYWYxQ4UHEYiorKzd9LLkTCoXw+Xwkk0kqKyvxeDy2+rtPJpP4fD5CoRAOh4P+/n4lCXb1KPABoJ+dndS878g2OzmpeR9rJyz/wPYnNR8CxoC3sbOTml8Db2ZnJzX3AZezs6LDXey86PBp4EJ2dpJ5E/BkdnaSacHvozLtn3dlRcUWbxY5Ohtufn4egPb2dmpqtvplFhE7Uy4hu7W0tMTY2BimaVJXV8fAwADBYLDQwxKRHCjaGHGIksoHjysH+Xmk8gS8PZ8k0dRFeTCI55RTiMXjW+w4kwoPIlLSVlZW8Pv9mKZJTU0Nbreb8nL7HBrj8TherzfVHmpgYID6+nqWl5cLPTTZLZ3UHKWiw5rdfB8imzAMg/HxcZaWlgDo7u6mvb1dMUJERACYn59ncnISWLuDvr+/X7NMRMReDqF8EHKSnwerDuJz3YpR20jV6iqe006joqJChQcROzNNc9PHkn2Li4uMj48DUF9fz8DAgK1OtKPRKF6vl3g8Tnl5OW63W3ex2pVOao5S0WHNFt9HemRQnJDjSSaT+P3+1F2r/f39NDc3F3ZQIpJzyiVkJ0zTZHp6mrm5OQBaW1vp6enRrGmRIld0MeIQJZkPHiMH+fly9YWMej6MWVlFbTDIwOmn7+kmXftcYRMpEaFQaNPHkj2maTI7O5sqOjQ3N+N2u21VdAiFQgwPDxOPx6msrGRoaEhFB7vSSc1RKjqs2eb7CKW12A5FNiyoJgIkEglGRkYIBoM4nU7cbreKDiIlQrmEbMc0TcbHx1NFh87OThUdREpEUcWIH1Oy+WCGHOTnCzUvwn/gRszKKhoiETxnnLHnziCa8SAiJWWzXtddXV22OtG2e3soSTPC2kJVJXxSk6Kiwxq1V5J9ikaj+Hw+YrEYZWVleDweFaZFRARYa8E3OjrKysoKAH19famFpEVEbOVOlA9mOT83gdm61zFz4EoAWpJJek87bV/Xy3SlSsRiamtrN30s+2cYBmNjY6ne1uu9ru1kY3sol8tFWVlZgUcle3Yj4KIkT2oyqOiwZoffR21V2uPq6i12KKUmHA7j9XpJJpNUVFTg8Xioqqra/o0iUjSUS8jxJBIJfD4f4XAYh8OBy+WisbGx0MMSkTwqqhhxDnApJZkPAjkoOjiZbHw7C56/BqCjvJzOJzxh3zfpqvAgYjHp/6jtdBe+1aX3unY4HPT19dmq7YRpmszNzTE9PQ2stYfq6+vT74jd9VKSJzUZVHRYs4vvw5FMe6xjgByxurqK3+/HMAyqq6txu91UVFQUelgikmfKJWQzsVgMn89HNBqlrKwMt9tt/4uOIrJrRRUjXkrJ5oPZzs8NRyVjzR9k2fVnYBj0NDbS5vFssdOdU+FBRIpePB7H5/MRiURwOp0MDAxQX19f6GHtWDG0h5LjuJqSO6nJoKLDmt1+H/9y5D+RIwKBAOPj45imSV1dHQMDA5oNJyIiAEQiEbxeL4lEgvLycjweD9WaMSkidlfK+WAW8/OkswFf2y2Eek7HkUjQ391NU3f3FjvdHRUeRCwmFotlPNZJ4f5Eo1G8Xi/xeNyWva4Nw2B8fJylpSXAnu2hZAtb/fMuwpOaDCo6rNnD9xH7w9GnYvH4lr9GUvzm5+eZnJwEoLGxkf7+fpzOrf6RiEgxUy4h6YLBID6fD8MwqKqqwuPxaDacSAkriRhRAvlgtvLzeHkH3o5PEu14LM5IhIETTqA+y51BVHgQsZh4PJ7xuCgDQZ7Yvde13dtDyT4U4UlNBhUd1uzx+4hfdfTpeCKhwkOJMk2T6elp5ubmAGhtbaWnp0ez4URKnHIJWbe8vMzo6CimaVJbW8vAwADl5boEJFLKij5GlEg+mI38PFrpwdv1SeItfZSHQrif+ERqctCCT1FHxGLSTwZ1Yrh3du91nUgk8Hq9qfZQLpeLhoaGQg9L8qEIT2oyqOiwZh/fR/kpR18qVzudkmSaJuPj4wQCAQA6Ozvp6OhQ0UFElEsIAAsLC0xMTADQ0NCAy+XSbDgRKe4YUUL54H7z81DVyfj6biNZ30JlMIjnyU+mMkc36RbZb5mI/aXfkW+nu/OtxO69rqPRKD6fj1gsZsv2ULIPRXhSk0FFhzX7/D6q0q4tV1VWbvFmKUaGYTA6OsrKygoAfX19tLS0FHhUImIVyiVKm2mazM7OMjMzA0BLSwu9vb0qTIsIUMQxosTywePaQX6+Uv10/O4bMatqqAkGcZ92Wk6LUCo8iEhRmZubY2pqCoCmpib6+vpsdXeP3dtDyT4U4UlNBhUd1uTq+5CSkEgk8Pl8hMNhHA4HLpeLxsbGQg9LREQswDRNJicnWVhYAKCjo4POzk4VHUSkuCkfXLOD/Hyx5gWMD70bysqpD4dxnX56zm/SVeFBRIrCxl7XbW1tdHd32+pE2+7toWQfivCkJoOKDmtUdJB9iMVi+Hw+otEoZWVluN1uanPQh1VEROzHMAzGxsZYXl4GoKenh7a2tgKPSkQkx5QPrtkmPzeBubpXM33gLQA0JRL0n356Xq6XqfAgYjHBYDDjsfr6b29jr+uuri7a29ttVXSwe3so2YciO6k5hooOa7L4fQSjaY/DYRQlil8kEsHr9ZJIJKioqMDtdhffYoAikhXKJUpPMpnE5/MRCoVwOBz09/fT1NRU6GGJiAUVVYz4DXAzJZkPZti26OBgquFa5gcvBaDd6aTrSU/K2/UyFR5ExNYMw8Dv97O6ugrYs9f1/Pw8k5OTADQ2NtLf32+r9lCyD9PADRTNSc0xVHRYo5kOsg/BYBCfz4dhGFRVVeHxeDQbTkREAIjH43i9XqLRKE6nk4GBAerr6ws9LBGR3Pskyge3yc8NRznjTe9jaeBiALpramg/sNWHZ58KDyIWk942QS0Utrax1/XAwICtKvYb20O1trbS09Njq5kask/XA7UUxUnNMVR0WJOD76M2bdmXWt31XtSWl5cZHR3FNE1qa2txu92aDSciW1IuUTqi0Sher5d4PE55eTlut5uamq1OdkSk1BVVjDgZeD0lmQ8C2+bnSWct/pabCPY9DZJJ+js6aO7t3WKHuaHCg4jFpF901gXo44vFYni9XmKxmC17XRdDeyjJgmqK4qTmGCo6rMnR9+Ew0x7rmFG0FhYWmJiYAKChoQGXy6XZcCKyLeUSpSEUCuHz+Ugmk1RWVuLxeKisrMza/uPxeNb2JSLWUVQx4rWUbD64XX6eKG/D2/5xIp0n4YxGcQ0O0tDausUOc0eFBxGxHbv3ujYMg9HRUVZWVgB7toeSLLkG25/UHENFhzW5/D6+CHx4i23E1kzTZHZ2lpmZGQBaWlro7e21f3IoIiJZsbKygt/vxzRNampqcLvdlJdn79JOOBxmZGQka/sTEcmJUs4HP8dx8/NoRT++rn8h1jpAWSiE+6STqC1gCz4VHkQsJhaLZTy20wX1fLB7r+uN7aFcLheNjY2FHpYUylbr/gWw/EnNMVR0WJPj7yN2/9GnYvE4ihLFwzRNJiYmWFxcBKCjo4POzk4VHURkx5RLFLfFxUXGx8cBqK+vx+VyZbUF3+rqKn6/n0QikbV9ioh1lESMKIF88Hj5ebjq8Xh7P0GyoY2KYBDPk55EVYG/YxUeRCwmfVprPB4vzkCwR0tLS4yNjdm213UsFsPn8xGNRm3ZHkryKIDlT2qOoaLDmjx8H/HXHH06nkio8FAkDMNgbGyM5eVlAHp6emhrayvwqETEbpRLFCfTNJmbm2N6ehqA5uZm+vr6slqYTs+1tFaESHEq+hhRIvngZvn5avWZ+Aduxqiuo3p1Ffdpp1niJl0VHkQsJn2abDanzNrd/Pw8k5OTgD17Xdu9PZTkUQDLn9QcQ0WHNXn6PsrPOfpSuY2Kr3J8yWQSn89HKBTC4XDQ399PU9NWU6JERDanXKL4mKbJ1NQU8/PzALS3t9PV1ZXVokN6rtXY2KgZ2SJFqqhjRAnlgxvz80DNsxkffD9meQV1oRADZ5xhmZt0i+y3TMT+qqqqNn1cqkzTZGZmhtnZWcCeva7t3h5K8iiA5U9qjqGiw5o8fh9VaYe/qiwuJCmFEY/H8Xq9RKNRnE4nbreburq6Qg9LRGxKuURxMQyD8fFxlpaWAOju7qa9vT1r+z9errW+Fp2IFJeijREllg+mm699GZMnvA2AxliM/tNPt9RNuio8iIhlFUOv6+XlZUZHR23bHkryKIDlT2qOoaLDGqt8H2I70WgUr9dLPB6nvLwct9ut9hYiIgKszYbz+/0Eg0EA+vv7aW5uztr+N+ZanZ2ddHR02CrXEhEp1XzQBKbr38Tc0OUAtAI9p55quWO4Cg8iYkmGYTA6Opq626a3t5fW1tYCj2p3FhYWmJiYAOzZHkryKIClT2o2paLDGqt8H2I7oVAIn89HMpmksrISj8dDpWawiIgIkEgk8Hq9RCIRnE4nLpeLhoaGrO2/GHItEZFSzQdNyhlveicB918A0FlVRccJJ1iu6AAqPIhYzvodLeuPs3mCaRd273Vtmiazs7PMzMwA9mwPJXkUwNInNZtS0WFNgb6PYDTtcThM6UUJ+1tZWcHv96cW8HS73cXXZ1dECkK5hP1Fo1F8Ph+xWIyysjI8Hk9WZ8MlEgn8fn8q13K5XFrTQaREFFWMGGEtFyuxfNBw1OBvvZ7VvnMhmaSvtZUWl2uLnRWWMhwRsRS797ouhvZQkkdLwI1Y9qRmUyo6rLHK9yG2s7i4yPj4OAD19fUMDAxoNpyIiAAQDofxer0kk0kqKirweDxZ7cNu91xLRCTlJkouH0yUNeFru41w95NwxOO4+vtp7OjYYmeFp8KDiMWk381San2eI5EIPp8v1eva4/FQXV1d6GHtmGEYjI2Nsby8DEBPTw9tbW0FHpVY2vVAFEue1GxKRYc1Bf4+atK68dQU06JwRc40Tebm5piengagubmZvr4+FaZFJKtKOZewu9XVVfx+P4ZhUF1djdvtpqKiImv7t3uuJSL7V1Qxohd4CyWTD8YqevB2/guxtkHKwmHcJ55IrQ1mq6nwIGIx6Xc9ltIdkHbvdW339lBSIBHgHVjupGZTKjqsscD34Uy7Tl1KccLOTNNkamqK+fl5ANrb2+nq6lLRQUSyrlRzCbsLBAKMj49jmiZ1dXUMDAxQVlaWtf3bPdcSkewoqhhxFSWTD0YqH4O35xMkmrooDwbxnHIK1TYpHKnwICIFt7y8zOjoqG17XWvKsuzZNVjupGZTKjqsscr38Q3g5G22EcswDIPx8XGWlpYA6O7upr29vcCjEhERq5ifn2dychKAxsZG+vv7s3pB0O65lojIpkokHwxWHcTnuhWjtpGq1VU8p52W1dlwuWbz8pZI8YnH45s+LlaLi4upBTbr6+sZHBy01YlwNBpleHiYaDRKeXk5Q0NDKjrIznVt8ZpVLnKr6LDGQt9H/GtHfyyFOGFn67PhlpaWUrPhVHQQkVwqtVzCztZnw60XHVpbW3G5XFktOqTnWg0NDbbLtUQku0oiRhRRPrhcfSHewU9h1DZSGwoxdMYZtio6gGY8iFhOLBbLeJzNxcSspBh6XWvKsuSMhS5yq+iA5b6P2IuPPhVLJCjOKGF/iUQCr9dLJBLB6XTicrloaGgo9LBEpMiVSi5hd6ZpMj4+TiAQAKCzs5OOjo6s5UKmaTI7O8vMzAxgz1xLRLKv6GNEEeWDC7UvZmLwH6CsjIZoFNfpp9uyPZYKDyIWk97LM5t9Pa3ENE0mJydZWFgA7NnremVlJXX3kKYsS1ZZ7CK3ig5Y7vsoe97Rp8tsePJZCqLRKD6fj1gsRllZGR6Px/4L+ImILZRCLmF3hmHg9/tZXV0FoK+vj5aWlqztvxhyLRHJjaKOEUWSD5rAbN3rmDlwJQAthkHvwYO2PYaXdLY6Pz/PZz/7WV7xildw0kknUVdXR1VVFf39/fzFX/wFX/3qVws9RClB1dXVmz62E9M0WVxcZHx8nLm5OUzTTL1mGAajo6OpE+Hu7m66u7ttdRBdXFzE5/PZtj2U7Fze44QFL3Kr6IDlvo/qtNm11cV2l1IRCIfDDA8PE4vFqKioYGhoSEWHIqVcQqyoGHKJYpZIJBgZGWF1dRWHw8HAwEBWiw4bc62enh7b5VrFQjFCrKhoY0SR5IMmTiYa/zFVdOgoL6f35JNtfQwv6Stl3d3dJBKJ1M/V1dVUVFQwPj7O+Pg4d999N895znO46667qK2tLeBIRewhEAhw++23c+utt/Loo4+mnj9w4ABvfOMbecUrXsHy8jLBYBCHw0FfXx/Nzc2FG/AuFUN7KNmdvMYJi17k3tIhVHQA63wfUnCrq6v4/X4Mw6C6uhq32227Pqyyc8olRGQ3YrEYXq83NRvO7XZn9diQTCbx+/2pXKu/v5+mpqas7V92RzFCJE+KJB80HJWMNX+IZdczwTDoaWykzePZYkf2UNIzHhKJBE95ylP4+Mc/zqOPPko4HGZ1dZWRkRFe85rXAPDtb3+bv/3bvy3wSEWs795776W/v5+rr76a4eHhjNeGh4e5+uqrGRgY4Dvf+Q5OpxO32227osPU1FSq6NDe3q6iQwnIW5yw40XuQ6joANb5PqTgAoEAPp8PwzCoq6tjcHBQRYcip1xCRHYqEolkzIYbHBzM6sXmeDzOyMgIwWAwlWup6FBYihEieVAk+WDS2YC3/VMsu56JI5HA1dlZFEUHKPHCw3333cdPf/pTXv/61zM0NJR63uPx8OlPfzoVAO68805GR0cLNUwpMcFgcNPHVnbvvffy3Oc+l3A4jGmaGa2VgNRz4XCYK664gj/96U/U19cXaLS7ZxgGY2NjzM/PA/ZsDyV7k5c4YceL3IdQ0QEK9n0Eo2mPw+FtdiT5MDc3x9jYGKZp0tjYiNvtLr6+uXIM5RJiRXbMJYpdMBhkeHiYRCJBVVUVQ0NDWW1xEo1GGR4eJhKJUFZWxuDgoK1yrWKlGCFWVFQxYpqiyAfj5Z0Md32OUM9pOCMR3B4PTd3dW+zIXkq68HDBBRds+fp6FRrgF7/4Ra6HI2JLgUCASy65BNM0MQxjy23XCxIve9nLCAQCeRjd/iWTSXw+H0tLS6kpy+3t7YUeluRJzuNEBMtf5D7GIVR0AOt8H1JQ67PhpqamAGhtbcXlcuHUot8lQbmEiGxneXkZr9eLYRjU1tYyNDSU1dlw6+sKxeNxKisrta6QhShGiOTYjdg+H4xWDjLc+3miHY+lPBRi8KSTqLdRZ5CdUFa0hfS7EJLJZAFHIqUk/UTRDieNt99+O6FQaNuiwzrDMAiFQtxxxx05Htn+rS/+lj5l2U7toST39h0nPoq9LnIfQkUHKPj3UVOZ9liLSxeMaZqMj48zNzcHQFdXFz09PZoNJynKJaQQ7JZLFLOFhQX8fj+madLQ0IDH48nqbLiVlRVGRkZIJpNUV1czNDRElc4LbEMxQgqhqGKEzfPBUNUpDPffTry5l8rVVYae9CRqinC9l5JeXHo7hw4dSj0++eSTd/1+wzB2fDFW5His/Dtkmia33nrrnt57yy23cOWVV1r2Ak00GsXv9xOPx1NFh5qaGkt/H+nsMk6722+cYAJ4O5a+yJ1yCBUdwBLfhzPtsKk76wvDMAz8fj+rq6sA9PX10dLSUuBRidXsO0aI7EF6XFCMKAzTNJmdnWVmZgaAlpYWent7s5r3BAIBxsbGAKirq2NgYEAt/mxGMUIKoahixJuxbT64Un0OfvcNmFU11ASDuE8/nfJy+1yij8fjO97WPn+qPAsEAnzgAx8A4JxzzuHEE0887rbRaJRo9GjD5eXlZQAeeugh9VaUfXnooYcKPYQtLS4u8uijj+76faZp8uijj3L48GFbzCAwDIORkZFCD2NX1i+GSe5kI07wFix/kRtQ0WGdVb6PHwHKTwsmkUjg8/kIh8M4HA5cLheNjY2FHpZYTFZihIjYjmmaTExMsLi4CEBHRwednZ1ZLTrMzc2lWvw1NTXR19dn/wuIJUYxQiQLmrd4LYBl88HFmhcwPvRuKCunPhzGdfrptiocR6NRvF7vjrdXdNqEYRhceumlTE5OUl1dzcc+9rEtt//ABz5AU1NT6j+Xy5WnkYoUVigU2tf7bb+YkZSsrMWJwS3eZJWL3IdQ0QEs9X3EP3f0x93cbSL7F4vFGB4eJhwOpxbwVNFBNlIuIYWUHhcUI/LLMAxGR0dTRYeenh66urqyVnTYuK5QW1sb/f39KjrYjGKEFFJJxIgAlswHTWC27m8Yf8z7oKyc5ngct82KDqFQKLWu0E5pxsMm3vSmN/HNb34TgNtuu41TTjlly+3f9ra38Za3vCX18/LyMi6Xi8c97nFKRmXXVlZWGB0dBcDlctHQ0FDgER1fZ2fnvt5/8OBB2trasjSa/QsEAkxMTABQW1uLy+WyVRBIpzthcitbceK4LHSRW0UHLPd9xP7s6FOxRAJ1c86PSCSC1+slkUhQUVGB2+3O6M8ssi7nMUJkC7FYLOOxev7nRzKZxOfzEQqFcDgc9Pf309TUlLX9m6bJ2NgYS0tLwNq6Qu3t7ZZtWyvHpxghhVT0MSKAJfNBEwdTDdcyP3gpAO1OJ11PfrKtjuErKyupdYt2kwOp8LDBNddck6o4f/SjH+Vv/uZvtn1PVVXVpv9YnU6n7j6QXauoqMh4bOXfoY6ODg4cOMDw8DCmae74fQ6Hg6GhIUudLKdPWW5sbLT93UN2HrvVZTNObMpiF7lVdMBy30fZS48+XaZ/63kRDAbx+XwYhkFVVRUejycjXousy3mMENlG+k0zdr2Bxm7i8Ther5doNJpaG66uri5r+08mk4yOjmpdoSKgGCGFVtQxIoAl80HDUcF40z+zNHAxAN21tbQPDW3zh7GWxcVFxsfHAaivr99VYV3Zapq///u/54YbbgDg+uuv581vfnNhByQlKb1yaPU7KR0OB1dcccWe3nvVVVdZouiwccpya2srLpdLF+5lUzmPExa8yK2iA5b7PqrTcs9qJaI5t7y8jNfrxTAMamtrGRoaUtFBNqVcQqzATrlEMYhGowwPDxONRikvL2dwcDCrRYdEIoHX62V1dRWHw4Hb7VbRwaYUI8QKijZGBLBkPph01uJrvY2lgYtxJBL0t7baquhgmiazs7OpokNTUxMDAwO7KlppxsMR1157Lddffz0AH/7wh/m7v/u7Ao9IxPpisRjnnnsu1dXVRCKRHc16cDqd1NTUcNlll+VhhFszTZPx8XECgQCgKcuytZzHCYte5FbRAft8H5J1CwsLqRZ8DQ0NKkzLcSmXECk9oVAIn89HMpmksrISj8dDZWVl1vYfi8Xwer3EYjHKyspwu93U1tZmbf+SP4oRIjkUwJL5YKK8DW/bx4l0nYQzGsU1OEhDa+v2fx6LWL9Jd35+HlhbV6i7u3vX18uUObE23S09CFx77bUFHpGI9UUiEYaHh6muruaWW27ZUWsxp9OJw+HgK1/5Cs3NzfkZ6HEYhoHP50sVHfr6+ujo6FDRQTaV8zhhx4vcKjqsscr3IVllmiYzMzOpokNLSwsDAwMqOsimlEuIlJ6VlRVGRkZIJpPU1NQwNDSU1aJDOBxmeHiYWCxGRUUFQ0NDKjrYlGKESA4FsGQ+GK3oZ7j7DiJdJ1EWCjF44om2KjoYhsHY2Fiq6NDd3U1PT8+erpeVfPZ0zTXXZEx3UxCQQguFQps+tpJgMMjw8DCJRIKqqipe+cpX8q1vfYuamhocDscxB6P152pqarjnnnt41rOeVaCRr0kkEoyMjKSmLA8MDGjKshxXzuOEHS9yq+iwpkDfRyiW9jgc3mZHslumaTIxMcHMzAywtp5Rb2+vCtOyKeUSYjV2yCXsbnFxEZ/Ph2ma1NfXMzg4SHl59ppJrK6uMjIyksq1hoaG1OPfphQjxGqKKkYEsGQ+GK56PMP9dxJrHaAiGGTolFOoqa/f/s9jEclkEp/Px9LSEgD9/f20t7fveX8lXXhI77F34403arqbWEJ6u6LdLNicL0tLS5v2ur7ooosYGxvjpptuYmhDz7qhoSFuuukmxsfHC150iMViDA8PEw6HKSsrY3BwkMbGxoKOSawr53EiieUvch9DRYc1Bfw+0kOD9aKEvRmGwejoKIuLiwD09PTQ1dWlooNsSrmEWJHVcwk729jrurm5GbfbndXZcEtLS/h8Pq0rVAQUI8SKiipG3ITl8sHVqqcy4v4syYY2qoNBhg4epMpGa2ms36QbDAZxOp243e59dytxmLb/Tdsbv9+P2+0G1tq/dHR0bLn9NddcwzXXXLOjfS8vL9PU1MTS0pIuaMquxeNxHn74YQBOPPFES51ozs/PMzk5CWzd6zqZTHL48GGCwSAHDx60zLoJkUgEr9dLIpGgoqICt9tdXAsqpdFxaP/yEidOhcYHsfRF7gwqOqwp8PcRp4aHT/kZACeGw1ScccY2O7UWwzD4/e9/D8BJJ51kmfZF63f3hEIhHA4H/f39NDU1FXpYOaEYsX/KJcSqcppLzM5CZ2fmczMzsM3v/25YNUZs7HXd3t6e9cJ0eq7V2NhIf39/wf78Og7tj2KEWJWVrzftREaM+LOn4LwmbJl8MFDzbMYH349ZXkFdKMTAaaftahHmQotGo/h8vh2tK7Sb41DJLi5tGEbG4+np6S23X11dzfWQRAAyDkxWOUit97qenZ0F1npdb9V2wuFw0NzcTHNzM21tbZYoOgSDwdTdQ1VVVXg8HtsFWcmvvMSJ3wBXY+mL3CkqOqyxwPdRlnZItUqcsLt4PI7X6yUajabu7qmrqyv0sMTClEuIVVkxl7A7wzAYHx9PtZ3o7u7eV9uJjTbmWq2trXvupS3WoBghVlVUMeItWCYfnKt9OVMnvBWAxliM/tNPt0zhfCfC4TBer5dkMklFRQUejydrLf5KtvDg8XjsP61IJA/We12vt53o7Oy03SLMy8vLjI6OYpomtbW1uN1u+wdZybm8xIkrsPxFbkBFh3VW+T5+A5y8zf5kx6LRKF6vl3g8Tnl5OR6Pp2hnw0n2KJcQKQ3JZBK/308wGMThcNDX17fvthPpiiHXkmMpRojkQdcWr+UpHzTPh+n6NzE3dDkArUDPqafa6hi+urqK3+/HMAyqq6txu91ZvUm3ZAsPIlaVSCQyHldWVhZsLOu9rldWVgDo7e2ltbW1YOPZi4WFBSYmJoCt20OJFMQpW7xmlYvcKjqssdD3kfgE8PK1HxOJBIWLEvYXCoXw+Xwkk0kqKyvxeDwFjbsiIvtlpVzC7hKJBF6vl0gkgtPpxOVy0dDQkLX9F0OuJSL2UhIxIm9Fh3LGm95FwP3nAHRVVdF+wgm2KjosLS0xNjaGaZrU1dUxMDCQ9Zt0VXgQsZhoNJrxuFCBYGOva5fLZasekuuLv83MzADbt4cSsRQLXeRW0QHLfR/R044+FY3HVXjYo5WVFfx+P6ZpUlNTg9vtprxcp8YiYm9WySXsbmOva4/HQ03NVic3u5NIJPD7/bbNtUTEnoo+RuQpHzQuqMHfej2rfedCMklfaystLtf+x59H+VpXSNmViMWk/0Mv1J35du91vXHKckdHB52dnSo6iD1Y7CK3ig5Y7vtw/r+jTzt1XNuTxcVFxsfHAaivr2dgYECz4USkKFghl7C7XPa6BojFYvh8PtvmWiJiX0UdI/KUDyae0Yyv7WOEu5+EIxZbKxxvs4C8lZimyfT0NHNzc0Du1xVS4UHEYtLvpMnmXTU7FYlE8Pl8tu11bRgGY2NjLC8vA5qyLDZjwYvcKjpgue+jJq3lZo2Njs9WYJomc3NzqUUem5ub6evrU2FaRIpGoXMJu8t1r+tIJILX6yWRSNgy1xIReyvaGJGnfDD2Zz14O/+FWNsgZeEw7sc9jtostuDLNdM0GR8fJxAIAPlZV0iFBxFJsXuv643tofr7+2lqair0sER2xqIXuVV0wD7fh2zJNE2mpqaYn58HoL29na6uLhUdREQEgEAgwPj4eM56XafnWlVVVbjdblvlWiIilpSnfDDyrMfg7fkEiaYuKoJB3E96kq0Kx4VaV0jpq4gAsLy8zOjoqG17Xdu9PZSUODte5FbR4SgrfB+yJcMwGB8fZ2lpCYDu7m7a29sLPCoREbGKubk5pqamgNz0urZ7riUiYkl5ygeDzz4NX/8tGLWNVK2u4jnttKzOhsu1RCKBz+cjHA7nfV0hRToRiwmFQhmP6+vrc/6Zdu91HY1G8Xq9tm0PJSXOjhe5VXQ4qgDfRyiW9jgcJvdRwt6SySR+v59gMIjD4aCvr4/m5uZCD0tEJCcKkUvYWT56XS8sLDAxMQFAQ0MDLpfLVrmWiBSPoooRYeAGcp4PLj/nQkbdH8asrKI2FMJ9xhlZnQ2Xa+nrCpWVlTEwMJDXm3RVeBCxGNM0N32cq8+anZ1lZmYGsGeva7u3h5ISZ2L5i9zHUNHhqAJ9H+mhIbdRwv4SiQRer5dIJILT6WRgYMDeCZaIyDbymUvY3cZe111dXbS3t2ctFyqGXEtEiktRxYhbyHk+uPCcFzMx9A9QVkZDNIrr9NNtVTi2wrpCKjyIWEz6QSCXBwTTNJmcnGRhYQGwZ6/rlZUV/H6/piyLfX0B+CGWvsidQUWHowr4fVRXpj9WofV40mfDlZWV4fF4imsRPRGRTeQrl7A7wzDw+/2srq4C0NfXR0tLS9b2Xwy5logUn6KKERPkLB80L4eZ572e2aErAGgxDHoPHrTVMTwYDOLz+TAMo6DrCukKnYjFpE/ZytX0LcMwGBsbY3l5GbBnr2u7t4cSAeAHwGux9EXuFBUdjirw91GWdr5rp2m++RQOh/F6vSSTSSoqKvB4PFRVVRV6WCIiOZePXMLuct3remOu1dPTQ1tbW9b2LyKyV0UVI95MbooOr3Uy8fx3sOh5MQAd5eV0nniirYoO6esK1dbWMjAwULCbdFV4ECkxdu91bZomc3NzTE9PA5qyLDb3Six/kRtQ0SGdFb6PEeDkbT67hK2uruL3+zEMg+rqatxut60WfxMRkdyJxWJ4vV5isRhlZWW43W5qa2uztv+NuVZ/fz9NTU1Z27+IiBwxuMVre8wHjb+tZOwFH2LZ9UwwDHoaG2nzeLIz3jyx2rpCKjyIWEwikch4nM2pUPF4HJ/PZ9te16ZpMjU1xfz8PKApy1IEnr7N61a4yK2iw1EW+T4SNwIvWPsxkUigZktHBQIBxsfHMU2Turo6BgYG7H83l4jILuQyl7C79F7XFRUVuN3urLYasXuuJSLFryRixB7zweQVDfj+/FZCPafhSCTo7+6mqbs716PNmo3rCrW0tNDb21vw62UqPIhYTDQazXicrUBg917XhmEwPj7O0tISYM/2UCK7YpGL3Co6HGGh7yOadndPNB5X4eGIubk5pqamAGhsbKS/v18t+ESk5OQql7C7jb2uPR5PVmfDpeda5eXluN1uW+VaIlIaij5G7DEfjL+pE+8LPkm04zE4IxHcJ5xAnc06g6SvK9TR0UFnZ2fBiw6gwoOI5aRfJMnWBRO797q2e3sokV2z0EVuFR2w3PfhvOro004LnEwWmmmaTE9PMzc3B0BbWxvd3d2WONEWEcm3XOQSdrex17Xb7c7qbLhQKITP5yOZTFJZWYnH4ym+i3kiUhSKOkbsMR+MXjOI9wWfJN7cS3kohOeJT6Q6iy34cs3q6wqp8CBiMel3xmTjLpmVlRVGR0dTva49Hk/BFpXZi0Qigdfr1ZRlKR0Wu8itogOW+z5q0s6Da7LYIsKOTNNkfHycQCAAQFdXF+3t7So6iEjJynYuYXe57nVt91xLREpL0caIPeaDobefgu/5t5Gsa6YyGMRz6qm2Khwnk0l8Ph+hUMiy6wopIooUsUAgwNjYGIAte13bvT2UyK5Z8CK3ig7Y5/soMYZh4Pf7WV1dBaCvr4+WlpYCj0pERKzANE1mZmaYnZ0FctPr2u65lohIUdhjPrjy7nPwX3wDZlUNNcEg7tNOs1XhOB6P4/V6iUajlr5J1z5/oyKyK+m9rpuamujr67PVVDq7t4cS2TW7XeRW0eGoQxT++ygxiUQCn89HOBzG4XDgcrlobGws9LBERMQCTNNkYmKCxcVFIDe9ru2ea4mIFIU95oOLH/xzxi96F5SVUx+JMHDGGbY6httpXSEVHkQsJhwOZzyuq6vb1fuLodf16uoqfr8/NWXZ7XZndfE3Ecux20VuFR2OOkTev49wPO1xJMLuooT9xWIxvF4vsViMsrIy3G43tTbqwyoikkv7zSXszjAMRkdHWVlZAaC3t5fW1tas7d80TaamppifnwfsmWuJSOkqqhiRAD7BrvJB8z6Yu/k1TF/wZgCaEwn6TjvNVsdwu60rpMKDiMUYhrHp450ohl7XgUCA8fFxTNPUlGUpDRa/yH0MFR2OOkRBvo/00GCY5jaDLC6RSASv10sikaCiogK32011ia9zISKSbj+5hN3lute1aZqMjY2xtLQE2DPXEpHSVlQx4l/ZXdHh+w6mPvX3zD/1FQC0O510PelJtjqGr6ys4Pf7MU2Tmpoa3G635dtDWXt0IiUovZ3QbloLJZNJRkdHbd3rOn3KcmNjI/39/baa7iaya98E7sbSF7kzqOhw1CEK9n1UVaQ/Lp3ZYMFgEJ/Ph2EYVFVV4fF4NBtORGSDveYSdrex17Xb7c7qnbzFkGuJiBRVjHiQHeeDxo8qGL/jn1l60sUAdNfW0j40lPMhZtPi4iLj4+MA1NfX43K5bHGTrgoPIhaTXq3caeVyY6/rgYEBGhoacjXErCuG9lAie6Kig4oO6Xb4fZSnfZ7V73DJlqWlJcbGxjBNk9raWtxuty1OtEVE8m0vuYTdbex17fF4sjobzu65lojIuqKKEa9jR/lg8qd1+P/9JoKPfSqORIK+zk6ae3vzM8YsME2Tubk5pqengbV1hfr7+21zvczmv2UiYvde18XQHkpkz/4cy1/kBlR0SHeIwn8f08DJ24yziCwsLDAxMQFAQ0MDLpdLs+FERATIfa9ru+daIiJF65QtXjuSDyZ+3Yb3Sx8nMnASzmiUgcFB6rO47k+ubVxXqL29na6uLltdL1PhQcRikslkxuOtLq6Ew2F8Pl+q17XH47HVdDnDMPD7/ZqyLKXredu8fojCX+RW0eGoQ1ji+0heDzxz7cdkMrnlMOzMNE1mZmaYnZ0FoKWlhd7eXludaIuI5Ntucgm7y3Wva7vnWiIiG5VEjDiSD0b/6ML7n/9CvNNFWSiE56STqKmvL/TodswwDMbHx1PrCnV3d9Pe3l7gUe2eCg8iFhOJRDIeH69/9erqKn6/37a9rjVlWWQbh7DERW4VHY44hGW+j0jaOpmRWAz7HPl3zjRNJiYmWFxcBKCjo4POzk4VHUREtrHTXMLuNva6HhgYyOoFNLvnWiIimyn6GHEkHwxPPB7vFz9BsrmNitVVPE9+MlVZbMGXa8lkEr/fTzAYBKC/v5/m5ubCDmqPVHgQsZj0E+bjnTzbvde1piyLbOMQlrnIraIDlvs+nFcffdpZhBfiDcNgdHSUlZUVAHp7e2m10ZRoEZFC2kkuYWcbe103NzfT19eX1cK03XMtEZHjKeoYcSQfXA0+Ff/tN2HU1FEdDOI+7TRbFVgSiQRer5dIJILT6cTlctn6Jl0VHkQspqamZtPH6+bn55mcnASgsbGR/v5+WwWMSCSC1+tNTVl2u91ZXfxNxPYOYamL3Co6YLnvoyatI12NDY+fpmmyuLhIKBSis7OTjo6O1AWjZDKJz+cjFArhcDjo7++nqalpmz2KiMi67XIJO8tHr2u751oiIlsp2hhxJB8MVDyb8Y+/H7OigrpQiIHTT7dV4TgajeLz+YrqJl0VHkRsohh6XQeDQXw+n6YsixzPISx3kVtFB+zzfVhcIBDg9ttv59Zbb+XRRx9NPX/gwAHe+MY38rKXvYxAIEA0GsXpdOJ2u6mrqyvgiEVExCpy3et6Y67V2tpKT0+PrXItEZGSdCQfnOt5BVPXXQdAYyxG/+mn26pwHA6H8Xq9JJPJolpXyD7fgEgJW+91vX4i3NnZabuiw9LSEl6vF8MwqK2tZWhoSEUHkXSHsNdF7gAqOqyzwvdhcffeey/9/f1cffXVDA8PZ7w2PDzM1Vdfjdvt5r777qO8vJyhoSEVHUREBDg6G25paSk1Gy7bRYeNuZaKDiIiNmCA+TmYOvnNqaJDK+A69VRbFR1WV1cZGRkhmUxSXV3N0NBQURQdQIUHEcsJh8MZjw3DwO/3pxbY7O3ttd0CmwsLC4yOjmKaJg0NDXg8HltNdxPJuUPY6yJ3ABUd1hXg+wjH0x6nLRBnVffeey/Pfe5zCYfDmKaJaZoZr68/F4lEuOKKK/jTn/6kFnwiInu0MZewu0QiwcjICMFgMDUbLpsLbBZDriUislNFFSMMMO8oZ/yCf2buNa8BoKuqip4nPMFWx/BAIJDqDFJXV8fg4GBR3aSrVksiFmMYRupxPB5neno61eva5XLR2NhYwNHt3szMDHNzc4A920OJ5NwhLH2R+xgBVHRYV6DvwzCgfGaGRGcnxoaL+FYTCAS45JJLME0zI75txjRNHA4HL3nJSxgbG8vqhSURkVKRfqzd7rhrddFoFL/fTzwep6ysDI/Hk9We5IlEAr/fb+tcS0RkN4ohRjiDQYy6Ooz/qmbshTewes45kEzS19ZGS39/oYe3K6WwrpAKD7k0NwfRaKFHITZTFYtRtrAAwPzqKrFYjAqnk/7+fuqiUTgyBdjSDCP1Z1hcWKAMaGtro6OiAseRIoTk2MpKoUcgO/Fj4A4sfZE7QwAVHdYV8PuouT/BY1//XEY//GGqzjxzi50V3u23304oFDpmlsPxGIZBKBTijjvu4Kqrrsrx6EREik96awa7t2kYGRnBMIyc9LqOxWL4fD6tKyQiJcX2MSIe58BLXkLksY9l7Dn/xOo55+CIxdYKxx0dhR7djpmmyfT0dOom3WJeV0iFh1w6sNVVFpHNVQKPL/Qg9smJ/f8MIvlg/Gc1xrMd8Apgq3OM3wCfBJ4CvB7YqlPZCPBR1i70vwXYqmPNNHADaxe3/x5o2mLbJeB6wAT+CejaYtsIaxfl54B3AINbbJsE/gV4CLgGOGWLbU3gi8Bh4HXAOVtsC/AN4FvAS4Hnb7Ptj4AvAM/G2t/HL5OU/VsMhxFn4M1vxviHf8A4/fQtdlo4pmly66237um9t9xyC1deeWVRnnxbgV3vcBOR7ZWXl2/62I4Mw6C6uhq3253VthORSASv10sikaC8vByPx6MWfyJSEmwfI/71X6nyeqnyemm47z4WX/Qiam65hVqbFR3Gx8cJBALA2rpCHR0dRZv32PC3TEREpDg8dN/3qa+v337Dk4GX73CnJwMv2MW2z9zhtgBP38W2/76Lbf9lF9t+eBfbngy8fRfbXrGLbQvwfVQ98ggHPvYyHEeuGTsMg7L3vpfpQIDZ174WLHayuri4yKOPPrrr95mmyaOPPsrhw4fVbilHVldXCz0EEZFNrV+IAaitrcXtdmd1bbhQKITP5yOZTFJVVYXb7aaysjJr+xcRkRxZWsLx7nenfnQmErT88Y8429oKOKjdWV9XaP1cvLe3l9bW1gKPKreKq3GUiIiISJGKejwsXXTRMc933XorPe9/PySTBRjV8YVCoX29PxgMZmkkIiKlI5kWC5IWiwvbmZubY2JiIvXzwMBAVosOy8vLjIyMkEwmqampYXBwUEUHESkpdo4RsX/+52NadztvvBFssiZCIpFgZGSE1dVVHA4HAwMDRV90AM14EBERKZjHxWI0xmKFHobYyT/+I5HGRqo///mMp9v+4z9ojccxP/95sEi/1s7Ozn29/+DBg7TZ6A4mO1leXi70EEQkRyKRSMbjbLYoypWNva7XZXOBzYWFhVRRo6GhAZfLVXQLeIqIbMeOMQJg+be/pX5DC1fzBS/Acd55BRrR7qSvK1RWVobb7aa2trbQw8oLFR5y6dFHoaGh0KMQizNNk7m5udSJdm1tbeouUZfLtbM2LAUWCoUYGxsjmUxSWVlJX18fIyMjAJx44ok6qS+ElRWtM2MDzic/GWdjY6GHITaT+PjHmejro+dDH8KRtmiz47/+C8f8PHzta9C01YId+dHR0cGBAwcYHh7e8eLSAA6Hg6GhIdrb24u212mhKS6LFK/046YdjqGb9bqemZnJ6v5nZ2dT+2xubqavr88WfzciItlmtxgBa4Vjx9vfjjMaTT1nlpVhfvCDWy7LZxWlvq6QCg+51N4OuqAkWzBNk8nJSRYMA1pbaW9vp6Ojgz/84Q8A1Lrdlp82trKygn9mBrOpiZqaGtxuN06nk+TS0toGHR2W/zMUJYvc8Swi2VdbW4v35S8n0daG6+1vxxGPH33x0CE47zz49rehp6dgY4S1ZOb1r38911577a7fe9VVV9kmGRIRsZL0Oyitfjflxl7XfX19NDU1Za3wkMq1FhaAtYJ4Z2en4ouIlCw7xQjTNJmZmWHlBz/ghG98I+O1hRe9iJYTTyzQyHYuGAzi8/kwDIOqqio8Ho9tZplki64GihSIYRiMjo6mToS7u7vp7u621Ynw4uIiPp8P0zSpr69ncHCQ8nLVM0VE8mH52c/G/Na3jp1d+cADcNZZ8Mc/FmZgR4TDYZ7+9KdTXV2949jmdDqpra3lsssuy/HoRESkkDb2una73bS0tGRt/xtzrZ6eHrq6umyVa4mIlCrTNJmYmGB2ZobuG27IeC1ZV8fM619foJHt3PLyMl6vF8MwqK2tZXBwsOSKDqDCg0hBJJNJfD4fy8vLOBwO+vv7aW9vL/Swdmx9yvL4+DiwNmV5faaDiIjk0TOesTbLYeN6Cl4vnH02/PznhRgVq6urjIyMUFdXx2233YbT6dw2RjidThwOB1/5yldobm7Oz0BFRCTvYrEYw8PDhMNhysrKGBwcpCGLLYo35loul0trBomI2MT6bLjFxUXqf/Qj6n/2s4zXZy+/nKTFj+kLCwv4/X5M06ShoQGPx1OyN+nqKqFInsXjcUZGRggGgzidTtxud8YFlo2L/ViNaZpMTU0xPT0NQHt7u/qkiojk0TFx4uBBuP/+Y9d1mZuDCy6Ae+/N6/gCgUBqSnFdXR2XXXYZ3/rWt6ipqcHhcBwTL9afq6mp4Z577uFZz3pWXscrIlJMrJ5LRCIRhoeHicViVFRUMDg4mNV2H5vlWk0WWPdIRMQKrB4jkskkXq+XlZUVHMkkrltuyXjd7O9n/hWvKNDotrfeHmpiYgKAlpYWBgYGSvom3dL9k4sUQDQaZXh4mEgkkrq7Z+Pi0clkctPHVmAYBmNjY8zPzwP2bA8lImJ3m8aJAwfgJz9ZK0KkCwbhec+DO+/My9jm5uYYGxvDNE2amppwu92UlZVx0UUXMTY2xk033cTQ0FDGe4aGhrjpppsYHx9X0UFEZJ+snEsEg0GGh4dJJBJUVVUxNDSU1QU203Ot8vLyTXMtEZFSZuUYEY/HGR4eJhQK4XQ6OeGHP6Ts4YcztjHf+15Miy7MvN4ean2doo6ODnp7e0v+ellpzvMQKYBwOIzX6yWZTFJZWYnb7aZqkwWAKysrN31caMlkEr/fTzAYxOFw0NfXp1YYIiIFcNw40dW11nbpL/8Svve9o88nEnDppTA9DX/3dzkZk2maTE9PMzc3B0BbW9sxhenm5mauuuoqrrzySg4fPkwwGOTgwYO0t7eX/Am5iEi2WDWXWFpaShWma2trU4XpbAmFQvh8vlSu5fF4LPXnFxGxAqvGiGg0itfrJR6PU15ejqetjar3vS9zoyc/GV7xCnjooYKMcSvrN+kuLy8Da+sKqcXfGs14EMmDlZUVRkZGSCaTVFdXMzQ0tGnRAchYbMYqC8+sL/52vPZQIiKSP1vGiYYG+Na34KUvPfaN11yz9p9hZHU8pmkyPj6eKjp0dXVtORvO4XDQ3NxMX18fbW1tKjqIiGSRFXOJhYUFRkdHM3pdZ7PosLKykrrBaz3XstIFNRERq7BijAiFQgwPDxOPx6msrFybDXfrrWs3TaW74QawYMui9fZQWldoc5rxIJJjgUCAsbExAOrq6hgYGMjqiXaupVeey8rK8Hg81NTUFHpYIiJyPJWVa62VurrgppsyX7vhhrWT+M98BrKQbKwv/ra6ugpAX18fLS0t+96viIjY33qv69nZWWCt13W2207YPdcSESllKysrqUWYa2pqcLvdlE9Pw/XXZ2548cVw4YVZv4Fqv+LxOF6vl2g0itPpZGBgQC3+NlDhQSSH5ubmmJqaAqCpqYm+vr5tF5XZ2HOvkIvQpLeHqqiowOPxHHemhoiI5MeO4oTTCTfeCL298Pd/n/nanXfC7CzcdRfs48Q4kUjg8/kIh8M4HA4GBgZoaGjY8/5ERGT/rJJLrPe6XlxcBNZ6XXd2dma16LCXXEtEpJRZJUYALC4uMj4+DkB9ff3RRZj/6Z8gHD66odMJH/5wgUZ5fBvbQ7ndbt2kuwlFZZEcME2Tqamp1IlwW1sb/f39OzqoRyKRTR/n2+rqakZ7qAMHDqjoICJiATuOEw4HXHst3H47bLz789571+4aOnIX6m7FYjGGh4cJh8OUlZUxODioooOIiAVYIZdYnw23XnTo7e2lq6sra0UH0zSZnJzcU64lIlLKrBAjTNNkdnY2VXRobm7G7XavHcN/8xv47Gcz33D55fCEJxRgpMe3WXsoFR02p8gskmWmaTI2NrbjXtcbpW9XqL7XgUAAn8+HYRjU1dUxODhIebkmSImIWMGu48Rll8E3vgG1tZnP//zncPbZMDKyq8+PRCIMDw8Ti8WoqKhgcHCQ2o37FhGRgih0LrHe63plZSXV67q1tXXH7zdNM3UX7NzcHKZpZry+voDn/Pw8AN3d3fT09Gi9IBGRHSh0jFi/SXf6yPoN7e3t9PX1HR3LtddC+nG/rg7e/e68j3Mr6Wu41tTUaF2hbajwIJJFyWQSn8/H0tISsNbruqOjY1cH9PSLN4W4kDM3N8fY2BimadLU1ITb7VafVBERC9lTnHjOc+C++2DjQmePPAJnnQW//vWOdhMMBhkeHiaRSFBVVbW2+Ft19Q5HLiIiuVbIXCIejzM8PEwoFMLpdOLxeGhqatrRewOBADfffDMnnngi5557Ls9+9rPp6uriMY95DDfffDOBQIBkMonf78/Itdrb23P5RxIRKSqFjBGbFY4zbtK99174zncy3/T3fw/d3Xkd51YWFxfx+XyYpkl9fT0ej0c36W5DhQeRLEkkEni9XlZXV3E4HLjdblstsLmf9lAiImIDZ54JP/kJuN2Zz09NwXnnwfe/v+Xbl5aW8Hq9GIZBbW0tQ0NDVGRhgWoREbG/9dlw0WiU8vJyhoaGqKur29F77733Xvr7+7n66qsZHh7OeG14eJirr76a/v5+7rjjDtvmWiIipSz9Jl2Hw0F/f39m4TiZXJvtkK6nB/7u7/I70OM4Xnso3aS7PV1RFMkCu/e6Nk0zNZ0Zdt8eSkREbOLEE+H+++HkkzOfX16GZz8bvvzlTd+2sLDA6OgopmnS0NCAx+PRibaIiABrva5HRkYyel3vdDbcvffey3Of+1zC4TCmaR7TWmn9uVAoxOWXX87hw4dtl2uJiJSyeDzOyMgIwWAQp9OJ2+2mubk5c6Pbb4cHH8x87p//ea3VUoFt2x5KtqTCg8g+hcPhjF7XQ0ND+5qylu/FfgzDwOfzEQgEgL21hxIRkfzZd5zo7YUf/hDOPTfz+VgM/vqv4bbbUk+Zpsn09DQTExMAtLS0MDAwoNlwIiIWle9cYnV1dc+9rgOBAJdccgmmaWIYxpbbrhcgrr76amKxWDaGLiJScvIdI6LRKMPDw0QikdRNuvX19ZkbBYPwjndkPnfyyfDKV+Z8fNvZtj2UbEtZo8g+rJ9op/e6rqqq2tc+k8nkpo9zIZFIMDIyoinLIiI2kpU40dy81kf1L/8y83nThDe8Ad7xDkzDYGJigtnZWQA6Ojro7e3VibaIiIXlM5cAUrPh6uvrGRwc3FWv69tvv51QKLRt0WHd+syHO+64Y6/DFREpafmMEes36cbj8dRNujU1NcdueOONMDmZ+dxHPgIFnl29cQ3XY9pDyY5oBQyRPVpaWkotwlxbW5u1/m7pdwjt9G6hvYjFYni9XmKxGGVlZbjd7oIsZi0iIruTtThRXQ3/+Z/wxjfCJz6R+dr73sfqn/7E4lvfCuXl9Pb20trauvfPEpFdMwxjxxdkRdalX/gvLy/P7u+QYWx652JTUxO9vb1HNtl5EeHWW2/d0zBuueUWrrzyShXCc0jHHpHilK/rTaurq/j9fgzDoLq6GrfbvfnacFNT8KEPZT73rGfBRRflbGw7sb6GayQSwel04nK51OJvj1R4ENmD+fl5Jo9UZBsbG7O6CHP6wThXi3ZGIhG8Xi+JRIKKigrcbveO+7CKiEhhZTVOlJWttVbq6YF/+qeMlxq+9CUGpqcxv/hFmlR0EMm7hx566Nh2BCK78Oijj2Z1f2ULCzx+k+eXlpZSd4Tu1OLi4p7GZ5omjz76KIcPHz62R7hkzerqaqGHICI5kI/rTYFAgPHxcUzTpK6ujoGBgePfpPvOd661WlrncKzNdiigaDSKz+dL3aTr8Xg2n6khO6JWSyK7sN7rer3o0NLSgsvlslWv62AwyPDwcEZ7KBUdRERKmMMB//iP8KlPYW6IZ42HDtH0ohfBwkKBBiciIsUoFArt6/3B9AtVIiJiCXNzc6nOIE1NTVt3Bvnd7+DTn8587lWvglNOyfk4j2ezNVxVdNgfzXgQ2SHTNJmYmGBxcRGAzs7OnCzCnD6t1TCMrBY1ctUeSkRE8idXcSJy6aXMx2L0/N3f4YxGj75w//1wzjnw3/8NLldWPktEtve4xz2OxsbGQg9DbCaRSPDHP/4RgMc+9rG7WnNhK8lkkvFf//qY50888UTo6Nj1/jo7O/c1noMHD9LW1ravfcjxLS8vF3oIIpIDucoj1m/SnZubA6CtrW37RZivuw7S27rV1MB735uV8ezFjttDya6o8CCyA4ZhMDo6ysrKCkBOe12Hw+GMx9nqI7ewsMDExAQADQ0NtpupISIia3IRJ0KhED6fj+R555H8zGdwXXkljkDg6Aa//z2cddZa8eEJT9j354nI9pxOp87VZNeiaYXjaDSalR7e8Xgcn89HPC3+rHM6nbCH39OOjg4OHDjA8PAwpmnu+H0Oh4OhoSHa29u1xkMO6dgjUpxykUeYpsn4+DiBI7lDV1fX9sfo//kf+Na3Mp+75hro69v3ePZiV+2hZFcUTUS2sb6ozMrKCg6Hg4GBAVstsLleeV4vOrS0tDAwMKCTSRERAWBlZYWRkRGSySQ1NTX0/tVf4fjRj4498R8bW5v58JOfFGagIiKSd9FolOHhYSKRSFYvwjgcDt74xjfu6b1XXXWVig4iIhZgGAY+ny9VdOjr69u+M4hhwLXXZj7X2Xnsc3mS3h6qsbFRnUGyTFceRbYQi8UYGRkhFArhdDrxeDw5n/JeV1e36eO9WG8PNTs7C6zdWdTb26sTdRERG8tmnFhcXMTn82GaJvX19QwODq615XjiE9daLD3ucRvfAM98Jnz96/v6XBERyY1sxoj1XtfxeJyKigrcbvd+h5fhpS99KTU1NTvOTZxOJ7W1tVx22WVZHYeISKnIZoxIJBKMjIywurqKw+HA7XbT0tKy/Ru/8AX41a8yn3vPeyBL3T52yjRNpqammJqaAqC1tVWdQXJAf5sixxGJRBgeHiYajVJeXs7Q0NC+D8z5ZBgGfr8/tSZFb28vXV1dKjqIiAimaTI7O8v4+DgAzc3NuN3uzBPtgQH48Y/hqU/NfHMkAi984bGLwYmISNFYXV1NzYarrq7mwIEDVFVVZW3/kUiEhYUFbrzxRhwOx7YXepxOJw6Hg6985Ss0NzdnbRwiIrJ7sViM4eFhwuEwZWVlDA4O7qxtUzgMb3975nOPfzy85jW5GehxrLeHWl+TorOzk56eHl0vywEVHkQ2EQqFGBkZIZFIUFVVxdDQENXV1YUe1o4lk8mM9lAul8tW7aFERCR31u/umZ6eBqC9vZ2+vr7NT7Tb2tZ6sD7veZnPGwa89rXwz/8Mu+jNLSIi1hcIBPD5fBiGQV1d3dHZcFkSDAYZHh4mkUhw4YUXcvfdd6dmPmyMRevP1dTUcM899/CsZz0ra+MQEZHdW79JNxaLUVFRweDgILW1tTt78003rbVvTfeRj0AWY8x2NmsP1dnZqaJDjqjwILLB8vJyRq/rwcHBrCzKtlMbF4TbrXg8zvDwcEZ7qKampmwOUURECmg/ccIwDEZHR5mfnwegu7ub7u7urU+0a2vhq1+FV7/62Nf+8R/hjW+EZHJX4xARkdzYby6R3uu6qakp672ul5eX8Xq9GIaRyrWe97znMTY2xk033cTQ0FDG9kNDQ9x0002Mj4+r6CAisk/7jRHpheNd36Q7MwMf+EDmcxdcABdfvOtx7NXG9lADAwM7aw8le5a/kpKIDSwuLqbaTjQ0NBSkv1sikdj08U5EIhF8Ph/xeJzy8nI8Ho+tZmqIiMj29honkskkfr+fYDCIw+Ggr69v5+0qysvh3/4Nenrg/e/PfO2222B6Gj7/eVDMEREpqL3GCNM0mZ6eTrWdaGtr274wvUsLCwtMTEwAx+Zazc3NXHXVVVx55ZUcPnyYYDDIwYMHaW9v112oIiJZsp/rTUtLS6nCdG1t7e4L0+95D6ysZD53/fWQp2N8LBbD6/USi8UoKyvD7XbvfKaG7JkKDyIc7XU9MzMDrJ34HrftRI5VVFRs+ng7oVAIn89HMpmksrISj8eT15kaIiKSH3uJE/F4HJ/PRyQSwel0MjAwQH19/e4+2OGA970PurvhTW/KbLF0110wNwdf+xpolp2ISMHsJUas97pebzvR1dWV1Qv+u8m1HA4Hzc3NNDc309bWpqKDiEgW7fV601aF4x15+GH45Cczn7v0Ujh4cOf72IdIJILX6yWRSFBRUYHb7dZNunmiVktS8kzTZHJyMnUivGWv6zxILxbstHCwsrKS0R5qaGhIRQcRkSK12zgRjUYZHh4mEomkFn/bddEh3RvfCP/xH7Dxsw8dgvPOg8nJve9bRET2ZbcxYrNe1x0dHVktOqTnWh0dHQXNtUREStluY8T6bLj1okNLSwsDAwO77wxy3XWZrVmrq9fWisuDfbWHkn3TjAcpaYZhMDY2xvLyMgA9PT20tbUVeFS7k94eqr6+fm9BQEREilI4HMbr9ZJMJqmoqMDj8VBVVbX/Hf/VX0F7O/zFX2ROmX7gATjrLLj3XnjsY/f/OSIikjOJRAKfz0c4HE71um5oaMja/osh1xIRKVWmaTIxMcHi4iKwVjje0yLMP/wh3H135nNvfjMMDGRnoFtYXl5mdHR07+2hZN+yenUyEAjws5/9jJGRkeNuMzIywh133JHNjxXZk2Qyic/nY3l5GYfDgcvlssSJsGEYmz7eaH3K8nrRobm5GbfbraKDWJZihEh27DROrK6upmbDVVdXc+DAgewUHdZdeCH84AfQ1ZX5vNcLZ58NP/959j5LSoLihMj+7TRGxGIxhoeHCYfDqdlw2Sw6WDXXEvtSjBDZv53GCMMw8Pv9qaJDb28vXV1duy86GAZcc03mc+3t8Na37m4/e7CwsIDf78c0TRoaGvB4PCo6FEDWrlC+613voquri6c97WmccMIJnH322fzud787Zrv777+fV7/61dn6WJE9icfjjIyMEAwGcTqduN1umizSkzocDm/6OJ1pmkxNTTE9PQ0Uvj2UyHYUI0SyZydxIhAI4PP5MAyDuro6BgcHKS/PwUTXU0+F+++HE07IfH5uDi64YG3mg8gOKE6IZMdOYkQkEmF4eJhYLEZFRQWDg4NZXWDTyrmW2JNihEh27CRGJJNJvF4vKysrqcJxa2vr3j7wS1869makd70rp2vCmabJzMzM/ttDSVZk5W/97rvv5j3veQ+nnXYaH/rQh7jqqqv4/e9/z1Oe8hTu3jidRqTAst7rOstM00y1T5qfn8dMX7yTtcrz6Ogo8/PzAHR3d9Pd3a2ig1iWYoRIdm0XJ+bm5hgbG8M0TZqamnI/pXhoCH7yEzjttMzng0F43vPgzjtz99lSFBQnRLJnuxiR617X6blWeXm55XItsR/FCJHs2S5GxONxhoeHCYVCOJ1OPB7P3gvHkQi87W2Zzz32sfD//t8eR585/rm5uWPGv94eKn1dod7eXl0vK6CsFB5uvPFGzjzzTH7yk59wzTXX8NGPfpTf/va3POEJT+DFL34xd1o84VxZWeFd73oXJ598MvX19TQ1NXHGGWdwww03EIvFCj08yaJQKMTw8DDxeJzKykqGhoaoqakp9LCAtbtTb775Zg4ePMi5557Ls5/9bAYHB3nMYx7DzTffTCAQOGbKcn9/P+3t7YUeusiW7B4jQHFCrGG7OLG4uMjU1BRTU1MAtLW10d/fn5+7ezo74fvfhz/7s8znEwm49FK4/vrcj0Fsy+5xQjFCrGAnucTS0hJerxfDMKitrWVoaIiKioqsjcHKuZbYl2KEyP7tJEasz4aLRqOUl5czNDREXV3d3j/0Yx8Dny/zuQ99CPYQd9bHf+KJJ6bG39XVlTH+9Zt019tD9fT07K09lGSXmQUdHR3mzTfffMzzoVDIvOiii8yysjLzU5/6lGmapnnnnXeaTqczGx+bFV6v1/R4PCZgAmZtba1ZVVWV+vnUU081FxYWdrXPpaUlEzCXlpZyNGrZi+XlZfN3v/ud+eCDD5qPPPKIGY/HCz2klP/+7/826+rqTIfDYTocjtTvH5B6rq6uzvzMZz5jPvjgg+bvfvc7c2VlpdDDPq5kMmk++OCD5oMPPmgmk8lCD6ckWek4ZOcYYZqKE2INO4kTtbW15ic/+UnzwQcfNGdmZkzDMPI/0GjUNF/2MtOEY/97y1tMM5lUjLAAqx2D7BwnFCPECnYbI7xe796OvzMzxx7bZ2ZM01zLtX7729/uO9dSjLAGKx2HFCMyWem7EXvY6fWmT33qU+aDDz5oPvzww2Y0Gt3fh87NmWZTU2a8OOcc09xDfrLT8X/2s581H3zwQfO3v/2tGQgE9jd+2dJujkNZuQUuGo1ueidDTU0N3/jGN3je857H6173Om699dZsfFzWJBIJnv/85+P1eunp6eG73/0uwWCQUCjEf/zHf9DQ0MCvfvUrXvGKVxR6qLJPeet1vQf33nsvz33ucwmHw5imuelUMdM0CYVCXH755Rw+fFhTlsVW7BojQHFCrGGncSIcDnPFFVfw0EMP0dHRUZi7eyor4fOfh7e85djXbrwRLrsMdHefbGDXOKEYIVaw2xjxwAMPZL3X9eLiIj6fD9M0LZdrif0pRojs3W6uN73uda/j5z//OUNDQ1RWVu7vg9/7Xlhaynzu+uthl/nJbsb/mte8hvvvv39/7aEk+7JR6XjSk55k/r//9/+O+3o8Hjdf9KIXmU6n0zz77LMtU4H+9Kc/naqS3X///ce8/sUvfjH1+ve+970d71cVaGuZnZ1N3TXj9/stdefM4uKiWVdXZzqdzoyq7fH+W6/kLi4uFnroW9KdSoVnpeOQXWOEaSpOSOHtNk44nU7rxImPfGTTmQ/Gn/2Z+buf/lQxooCsdgyya5xQjJBCy3uM2GTGw9wf/pDVXEt5hDVY6TikGJHJSt+NWFvBrjc98ohpVlRkxouXvMQ+45dt5X3Gw4UXXshXvvKV4/anKy8v50tf+hIvfelLuf/++7PxkVlx++23A3DBBRfwtKc97ZjXX/KSlzA4OAjAHXfckdexyf6Zplm4Xtc7dPvttxMKhTAMY0fbm0cqufp9FDuxa4wAxQkpvN3GCcMwrBMnrrkG7rgDNtz16vjud/H8zd9QNj9foIGJ1dg1TihGSKFZIUasL+BpxVxLioNihMjeFOx609veBvH40Z8rK+H979/1bnS9rDhkZf7jpZdeyuTkJP/3f/+36QEVwOl08vnPf56uri5++ctfZuNj9yUUCvGTn/wEgOc85zmbbuNwOHj2s5/NJz7xCb7zne/s+jNWVlaoq6tLtTqIxWLE43HKy8upqqpKbRcMBoG1qYLrJ2rxeJxYLEZZWRnV1dV72jYUCmGaJtXV1ZSVlQFr0/2i0ShOpzNjuuJutg2HwxiGQVVVVWoKbTKZJBKJ7Gpbh8NBbW1tattIJEIymaSysjK1yNlutjUMg3A4DEBtbS0TExMsHZna1dzcTHNzc2oaVvq26YvlRKNREokEFRUVqall6wev9f1u/D53s236d2+aJjfffDN7ccstt3DllVeSSCR2/N1n4/dk/fvcbtv0wBCLxVJ/P8f7Pvf7e3K873M322733e/39+R4/+53s+1ujhGJRAKrsGOMAMWJYo8T2/2bVpzIUpx4+ctJNjdT/pKX4Djy5wao/d3vGLrsMla//nWqH//4bb97xYnsHiNWVlawEjvGCcUIxYhSjBHx1VU2a/ba3NxMe3t7KtfaTy6RnkesrKxQU1OjGKFcQjFiE4oRihFWixGxWIyKn/+c6rvuythf7HWvw9HfT9mR4/tOYoTT6dxz+7SbbrqJK6+8MvX3oxhR2BiRlcLDqaeeyr//+79vu53D4eCGG27Ixkfu2x/+8IfUSc0Tn/jE4263/trU1BQLCwu0trYes000GiUajaZ+Xl5eBshYTV0KKxAIEAgECj2MDIuLi4yMjOz6faZp8uijj3L48GGam5uzP7As+9Of/lToIZSk1dXVQg8hxY4xAhQnpPCKJk4MDlLz6U/jvvJKytN+36v8fpzPeAa+T36SyOMeV8ABlh4rxQiwZ5xQjJBCK0SMKFtY4PGbPJ+rXGt0dDTr+5SdsVKcUIxQjJDdK0geYZoMbVjnLdHUxJ/+6q8wHn54V7taXFzk0Ucf3d3nszb+kZER6+RBRWo3MWLX8yCvu+663b7FkiYmJlKP+/r6jrtd+mvp70n3gQ98gKamptR/LpcrewOVohVKu/NzL9YrjSJWUiwxAhQnpPCKKU6ETz6Z4TvuILbh31LF/Dx1v/hFgUYlhVAscUIxQgqtmGKEyDrFiGMpRsheFCJGNH73u9Q+8EDGc7N/+7cYe1joWTGueOx6xsNHPvIR5ubm+Nd//Vdb929Mn2KePq1mo/TXjjct/W1vextvSavqLS8v43K5cLlcdHd3a+pbnqa+RSIR/H4/iUSCsrIyXC4XtbW1lp361tnZyX4cPHiQxsZGy7ZaeuihhwA44YQT1GqpAFPf4uk9FfOoWGIEKE4UY5yw2xTpoosTg4OU//SnmM95Do4HH1z7+zy1iraGW+j65i0AJJchcgc4olD7KqDtyH7jYJhQVQbla7slGYbIneCYg9rLgCO5eyQOSRMqy6DiyLZGHMJ3AY9C3V8Dj9li2ySEvwk8AHXPB05dez6agIQBFU6oPHIGbZoQOgT8COrOB87dZttfAN+G2lPB8TzAAbEExA0od0JV2pl58PfAV6D2BHC8GCjbYlsv8O9Q0wHOS4EqiCchloQyB1RXpG07BcufNymUYokTihGKEaUWI0KhEJNH7rRO53K5MNvbs5ZLpOcRLpdLrZaUS9iSYoRiRKnFiHgwSMWG1kjmgQM0XHcd9RUVu44R2Rh/W1tbxn4VIwoTI3ZdeKitreVzn/sc8/PzfOlLX8oY7PF84xvf4PnPf/5uP8o2qqqqNv17aGhoSP3DAqiurs74wtK3280+d7ptff2xHTgrKytTv7h73Tb9H8Q6p9OZ+oe21203C8g73TYcDqeKDhUVFXg8ntTfSfqBLH2/m/1dbrYtbP73vpvvc7NtOzo6OHDgAMPDw5jmzi8AOBwOhoaGaG9vx+Fw7Pi7z8bvyWbf5/G2TX99/eCVy9+Tzf7ed7Ptbr77fP6eHG/b7Y4Ry5skhvmgGLE5xYnCx4n1bXf6b1pxYutt9xwn6uowfvADQs96FvHubhqf9j2cnrWTcwLgvBUqwsA/AD1p+9240zA4PwQVk8DbgANHXzrmm0+s7bfh98CbSRUSNt3WAOfnoOGnwOXA+Udf2vSb/yo0fAd4EfDCbbY9BA1fBS4EXkVq3nH1kf8y/Aoa/h14MvBGUmfsm277KDTcAfQD1x398Koj/2WYXNvW3P7QnDOKE8dSjFCM2Mu2+YwR4XCYsbExzE16OtfX18OGMWcrl2hoaMi4+KxcInvbKpewD8UIxYi9bJv3POLf/g283sx9ffCD1G/SPmwn3322xr9xv+sUI7beNpsxYtcl5P/5n/+hpaWFb3zjG1x00UVbftjhw4c599xzeeELX3jcbQol/S92qyk86a9t9mVI4a2urjIyMkIikaCqqoqhoaEdnaAUmsPh4I1vfOOe3nvVVVelDqIiVlIsMQIUJ6TwHA4Hb3jDG/b0XkvHiaYmvJ/8JGPveQ84j4wxALwP2KTocIww8CFgjGOKDsdIALcCv+aYosMxDOBzwH0cU3TY1FeBuzim6LCpQ8CnOabosKlfATdxTNFhU48CH+CYosOmJln7O64BrtlmvDlULHFCMUIKLV+5xMZcSySXFCNEsiOv15sWF+G978187mlPg0su2dPng66XFZNdFx7OPPNMfvKTn+ByufjRj37Eeeedx/T0dMY2Dz30EC984Qt5+tOfzo9//ONdVafypbe3N/V4fHz8uNulv5b+HrGGpaUlfD4fhmFQW1vL0NDQplVLq3rpS19KTU3Njg+KTqeT2tpaLrvsshyPTGRviiVGgOKEFJ5hGFx44YVUV1cXXZwwq6pgPV4HUNFhXT6KDv8A7L7VbtYUS5xQjJBCM02T5z73uTmNERtzLbfbvZ8hi2xLMUIkey655JL85BHvfz8sLGQ+d/31sM+L/y9/+ct1vawI7Klp3oknnsj999/PE57wBB544AHOPvtshoeHmZiY4LWvfS2nnHIKX//61zFNkzPPPJPvfve72R73vj3+8Y9PTdv87W9/e9zt1l/r7u6mdZMpQlI48/PzjI6OYpomjY2NeDyejKmGVheJRFhYWODGG2/E4XBs28PS6XTicDj4yle+QnNzc34GKbIHxRAjQHFCCiuZTOL1enE6ndx00004nc7ijBMrqOiwLl9Fh+ZtxpwHxRAnFCOkkEzTZHJykkgkwkc/+tGcxAi751piX4oRIvsXCARYWlriox/9aG6vN42MwC23ZD73ohfBWWftftBpotEo8/Pzul5WBPa8Wk9vby8//OEPOeeccxgeHubMM8/kMY95DJ/5zGdIJBKcfPLJ3H333Rw+fJgLL7wwm2POitraWs4++2wA/vu//3vTbUzT5N577wXgWc96Vt7GJlszTZPp6WkmJycBaG1txeVy2WrxqWAwyPDwMIlEggsvvJCvf/3rqUruxmru+nM1NTXcc889+l0UW7B7jADFCSmceDzO8PAwoVAIp9PJy1/+cr71rW8VZ5y4AxUdoKSKDuvsHicUI6RQDMNgdHSUhSN3l15yySVZjRHFkGuJ/SlGiOzd3Nzc2ro8psnFF1/MN7/5zdzlEW9/O8RiR3+uqIAPfGBf4w+HwwwPDxOPxzn//PO5++67izMPKhH7OntoaGjgL//yLwFYWFggHA4zODjIF7/4RX79619bfoGfV77ylQB8//vf56c//ekxr3/5y19meHgYQFN1LMI0TSYmJpidnQWgs7OTnp4eW/VvW1pawuv1ZrSHeu5zn8vY2Bg33XQTg4ODGdsPDQ1x0003MT4+roOo2IrdYwQoTkj+RSIRhoeHiUajlJeXMzQ0RF1dHRdddFFxxokoKjqUYNFhnd3jhGKE5FsymcTn87G8vIzD4aC/v5/29vasxQjTNBkfH7d1riXFQzFCZHdM02RqaoqpqSkA2tra6O/v5znPeU5u8oif/Qz+4z8yn7viCjjhhD3/GdbXFUomk1RXVzM0NMTznve81PiHhoayN37JC4e5h4Z4pmly55138u53v5uRkRFM08TpdGIYBp2dndxzzz0cPHgwF+PNqkQiwcGDB3nwwQfp6+vj9ttv5xnPeAaGYfBf//VfXH755SwvL/Oc5zyHe+65Z8f7XV5epqmpiaWlJRobG3P4Jygt63f3rKysAGt3QdhtOuL8/Hzq7qHGxkb6+/uPuXtoeXmZ3/zmNwSDQU488UTcbrftTvYNw+D3v/89ACeddJLukCqAQh6HiiVGgOKE5FcoFMLn85FMJqmsrMTj8VBZWXnMdnaPExkx4van4Dw1fPyNVXQ4KotFh+UQNL2Wgh2DiiVOKEZIPsXjcXw+H5FIBKfTycDAAPX19cdst9cYsaNca3YWOjszn5uZgY6OPf+5NhuH8ojCUy6xf4oRkk/rheNAIABAV1cX7e3txxz/s5ZHmCacdx786EdHn2tqgkcfhba2Pf0ZAoEA4+PjmKZJXV0dAwMDx7T4SyaTHD58mGAwyMGDBzf9M0ru7eY4tOsoftddd/HEJz6RV73qVQwPD1NdXc1b3/pWRkdHee5zn8vMzAwXXngh9913357/APlSXl7O17/+dTweD+Pj4zzzmc+krq6Ouro6/uqv/orl5WVOPfVUvvCFLxR6qCUvkUjg9XpZWVnB4XAwMDBgq6LDxinLLS0tx52yXFlZSXNzM319fXR3d+sgKrZSTDECFCckf5aXl1N399TU1DA0NLRp0QGKLE5slZeo6HBUEc10KKY4oRgh+RKNRhkeHiYSiVBWVsbg4OCmRQfYW4xIJBKMjIzYNteS4qEYIbJ7hmHg8/lSRYe+vj46Ojo2Pf5nLY+4++7MogPAO96x56JDenuoxsZG3G73pusKORyO1Pjb2trsnQeViF0XHv7qr/6KP/zhDzidTl7zmtfwyCOP8P73v5+enh6+9rWvcdlll7G8vMzFF1/Ml770pVyMOas8Hg+/+c1v+Kd/+iee+MQn4nA4qKio4LTTTuP666/nf//3f2lpaSn0MEtaLBZjZGQk1eva4/HYqrK/WXuo3t7e4x4g0y80He+ik4hVFVuMAMUJyb3FxUX8fj+maVJfX8/g4CDl5ce/Cl0ScUJFh6OKqOgAxRcnFCMk19J7XVdUVDA0NERNzfEPBLuNEeu5VjgctmWuJcVFMUJkd9YLx6urqzgcDtxu95a/U1nJI+JxuO66zOc8HnjDG3a9q43tobSuUPHZKs05rj//8z/n/e9/P49//OMzni8rK+Nzn/scHR0d3HDDDbz85S9nZmaGN77xjVkZbK40NDTw7ne/m3e/+92FHopsEIlE8Hq9JBIJysvL8Xg8VFdXF3pYO1YM7aFEdqvYYgQoTkhumKbJ7OwsMzMzAKm7d0r+zh0VHY7KVdFhaYvX8qDY4oRihOTK6uoqfr8fwzCorq7G4/FsWZjeLbvnWlKcFCNEdiYWi+H1eonFYpSVleF2u6mtrc39B3/qU/DHP2Y+9/73wy7jx07bQ4m97fqs5cc//jFnnXXWltt85CMfoauri+uuu443v/nNTE1N8b73vW/Pg5TSlN7ruqqqCrfbbas7O9cXfwuFQjgcDlwu147uHkpfdmUPS7CIFJRihMjOmKbJ5OQkCwsLALS3t9PV1bWjE+2ijhMqOhyVq6JDALh+i9dzTHFCZGd20ut6MzuNEcFgEJ/Ph2EYtsy1pDgpRojsTHrhuKKiAo/HQ1VV1bbv23cesbQE73pX5nNnnAF//de72o1hGPj9flZXV4G19lCa/VOcdj13ZbsgsO6aa67hs5/9LGVlZXzwgx/c9cCktG3sdT04OGirE+F4PM7w8PCe2kOFQqFNH4vYgWKEyPbWZ8OtFx26u7t31WO1aOOEig5H5bLo8D4gssU2OaY4IbK99F7XTU1Nx+11vZmdxIjl5WW8Xi+GYdgy15LipRghsr1gMMjw8DCJRIKqqiqGhoZ2VHSALOQRH/wgzM1lPnf99bCL1kgb20MNDAyo6FDEcto067LLLuNrX/valj0oRTZaWFhI9bpuaGjYtte11UQiEYaHh4lGo5SXlzM0NERdXV2hhyViOYoRUorWZ8MtLy/jcDjo7++nvb290MMqPBUdjsp10SEMXLPFdhaiOCGlZmOv67a2Nvr7+7Pa69ruuZbIOsUIKUVLS0upwnFtbS1DQ0NUVFTk58P9frjppszn/uIv4Nxzd7yLWCzG8PAw4XCYsrIyBgcHta5Qkcv5GcbFF1/M9773vVx/jBSBYuh1nd4eqrKyEo/Hs+u7h9J78uWlP59IASlGSCmJx+P4fD4ikQhOp5OBgQHq6+t3vZ+iixMqOhyVj6LDPwBNW2xrMYoTUiqy1ev6eDGiGHItkY0UI6SUzM/PMzk5CaytHbKXRZj3lUe84x0QSZs2W1a2NgNihza2h3K73VpXqATk5daGpz71qfn4GLGx/fS6torl5WVGR0cxTZOamhrcbvee7h5K/zPb6c8vsleKEVIKotEoXq+XeDxOWVkZHo9nz3foFVWciKKiw7p8FR16AJt16FKckGKXTCYZHR3NSq/rzWLExlyro6ODzs5O+8cQERQjpPiZpsnMzAyzs7MAtLS00Nvbu6dj+J7ziF/+Ej7/+cznXvc6OPHEHb1947pCHo8nfzM1pKA0p1IKzjAMxsbGWF5eBqCnp4e2trYCj2p3FhcXGR8fB6C+vp6BgYGsTokWERH7CofDeL3e1Gw4t9u94z6sRe9OYBwVHfJZdBARS0kkEvh8PsLhcKrXdUNDQ9b2Xwy5lohIqTJNk4mJCRYXFwHo7Oyko6Mjv4Vj04RrNvTpbGiAd75zR29fWlpKrVtUW1u7q3WLxP5UeJCCSiaT+P1+gsFgqtd1U5N95v+bpsnc3BzT09NAdqYsx2KxjMeaeiYiYl8rKyuMjo5iGAbV1dV4PJ5999Iuqjgxi4oOKjqIlKxYLIbX6yUWi1FWVobb7d53C730GBEOh5meniYUCtky1xIRKWWGYTA6OsrKygoAvb29tLa27mufe8oj7rkHvv/9zOfe9jbo6Nj2rQsLC0xMTAB7bw8l9qbCgxRMtnpdF0qu2kPF4/GMx7a+oCQiUsICgQBjY2MA1NXVMTAwkJW7e4oqTlyKig4qOoiUpI29rj0eT1Zmw6XHiLGxMeLxuC1zLRGRUpZMJvH5fKnCscvlysoizLvOIxIJuPbazOf6++HNb97ybdlsDyX2psKDFER6r+vy8nLcbveee10XwsYpy93d3bS3t2dl3+l3wu73rlgRESmMubk5pqamAGhqaqKvry9rd/cUVZzo2+I1FR2OUtFBpKisrq7i9/tz0us6PS7YNdcSESll8Xgcr9dLNBrF6XTidrupq6vLyr53nUf827/BH/6Q+dz73w9bxJSN7aG0rlBps3m2KnYUCoXw+XypXtcej4fKyspCD2vHNraH6uvro7m5OWv7T7/TST3ARUTsxTRNpqenmZubA6CtrY3u7u6snmiXRJxQ0eEoFR1Eikque10bhpF6bMdcS0SklEUiEXw+X6pw7PF4sjq7eVd5xMrKses4nHoqvPzlx31LLtpDib2p8CB5lYte1/lk9/ZQIiKSO6ZpMj4+TiAQAKCrq4v29nbd3bNbKjoclauiQ2SL10QkZ+bn55mcnASgsbGR/v7+rPa6XllZwe/3p35W0UFExD4sd5PuRz4CR9YzTbn+ejhO3NrYHkrrCgmo8CB5lKte1/mS3h6qrKwMj8ejKcsiIgKsnWiPjo6yuroKQF9fHy0tLQUelQ2p6HBUrooOYeCjW7wuIlmXj17Xi4uLjI+PZzxnpxu8RERK2fLyMqOjo5imSU1NDW63u7DH8PHxtSJDuuc+Fy68cNPNc9keSuxNS4lLXszNzaWKDk1NTVmfUpxr4XCY4eFh4vE4lZWVDA0N5azoEAwGN30sIiLWlEgk8Hq9rK6u4nA4cLvdOS06FG2cUNHhqFwWHT4ETGyxjYhk1Xqv6/WiQ2dnZ9aLDnNzc6miQ/qFnqKKESIiRWpxcRG/349pmtTX1zM4OJizosOO84h//EcIh4/+7HTChz+86abRaJTh4WGi0Sjl5eUMDQ2p6CApugVCcso0Taamppifnwdy0+s61+zeHkpERHInFovh9XqJxWKUlZXhdrupra0t9LDsR0WHo3JddBgD3gK8f4ttRSQrct3rerNcq66uTgUHEREbME2T2dlZZmZmAGhubqavr6/w18t+8xv43Ocyn3vta+Gkk47Z1HLtocRydPVUcsY0TcbGxlhaWgLs2eu6EO2h0mdSqJWTiIh1RSIRvF4viUSCiooKPB5PXhZ7Lro4oaLDUfkoOrxtm21FJCs29rp2uVw0NjZmbf+GYTA+Pp7Ktbq7u2lvbyeRSKS2KYoYISJShEzTZHJykoWFBQDa29vp6urK+fWyHeUR114Lpnn057o6eNe7jtlsfV0hy7SHEkvSb4TkRDH0up6bm2NqagpYaw/V19eX1cXfjif9M/LxeSIisnurq6v4/X4Mw6CqqgqPx0NFRUVePruo4kQSFR3W5avocAAIbbG9iOxbrntdb5VrFVWMEBEpQoZhMDY2xvLyMnC0cJwP28aIe++F73wn87nrroPu7oyn0tcVqq+vZ2BgQDFHNqXCg2RdIpHA5/MRDodxOBwMDAzQ0NBQ6GHtmGmaTE9PMzc3B9izPZSIiOTO0tISY2NjmKZJbW2t7dYtspS7gN+iokM+iw4iklORSASfz0c8Hqe8vByPx0N1dXXW9r++rlAkEsHpdOJyuWyVa4mIlLJkMonf7ycYDOJwOOjr66O5ubnQw1qTTK7NdkjX2wtveUvqR9M0mZubY3p6GrBQeyixLBUeJKvs3uvaNE3Gx8cJBAJAYdpDxWKxjMfZTFRERGR/5ufnmZycBKCxsZH+/v68391TVHHiEVR0UNFBpGjkutf1TnKtoooRIiJFJB6P4/P5UoXjgYEB6uvr8zqGLWPE7bfDgw9mvuG9711rtcSx6wrlqz2U2JsKD5I14XAYn8+X917X2WKV9lDxeDzjsZIFEZHCM02TmZkZZmdnAWhpaaG3t7cgJ9pFFSf+GhUdVHQQKQrLy8uMjo7mrNf1TnOtoooRIiJFIhqN4vV6icfjlJWV4fF4CrIOz3FjRDAI73hH5sYnnwyvfCVw/HWFRLajwoNkRSF7XWeDldpDpScoWphHRKTwTNNkYmKCxcVFADo7O+no6CjY3T1FFSces8VrKjocFUBFBxELy3Wv6/Rcq7q6Grfbfdxcq6hihIhIEQiHw3i93tRsOLfbXbCbdI8bI264AY7M6k65/nooK7N2eyixPJ2JyL7Zvde11dpDpQcgO80YEREpRoZhMDo6ysrKCgC9vb20trYWdEwlESdUdDgqgIoOIhZlmiazs7PMzMwAuel1nZ5r1dXVMTAwsGWuVRIxQkTEJlZWVhgdHU0Vjj0eT0GLwpvGiKkp+PCHMze86CJ41rMs0R5K7E2FB9kXK/S63o9IJILX67VteygREcmdRCKB3+8nFArhcDhwuVw0NjYWeljFT0WHowLkpuiQ3OI1EdkR0zSZnJxkYWEByE2va7vnWiIipSwQCDA2Ngawo8JxwbzznWutltY5HPDhD1umPZTYmwoPsicbe123trbS09Njq0Vl7N4eSkREcicej+P1eolGozidTtxuN3VHFlaTHFLR4agAuSk6JIB/2eJ1EdmWYRiMjY2xvLwMZL/XdTHkWiIipWxubo6pqSkAmpqa6Ovrs2bh+He/g09/OvO5V7+a8GMeg3d4mGQyqZt0ZV9UeJBds1qv672wcnuoYFqlORgMFmytCRGRUhWJRPD5fMTjccrLy/F4PJZanLNo44SKDkcFyF3R4VbgN1tsIyJbynWva9M0GR8fJxAIALvPtYo2RoiI2IBpmkxPTzM3NwdAW1sb3d3dlrledkyMuO46MIyjG9TWErzuOnwjIztaV0hkOyo8yK5Ysdf1bmnKsoiIHE8oFMLn86UWf/N4PFRWVhZ6WMVPRYejAuS26PBr4Iojj0VkV3Ld67oYci0RkVK1sXDc1dVFe3u7ZYoOG5UdOgTf+lbGc5E3vAFvPL7jdYVEtqPCg+yY3Xtdb5yy3NLSQm9vr+WCQHrPPPXPExHJn+XlZUZHRzFNk5qaGtxud0EXfzueoosTKjocFSD3RYc3Aydusa2IbCrXva4TiQQ+n49wOLyvXKvoYoSIiA0kk0lGR0dZXV0FoK+vj5aWlgKP6lipuGAY1PzjP2a8ZnR0MHzJJZimqZt0JWusl02LJcViMXw+n217XdupPVT6gV0HeRGR/FhcXGR8fByAhoYGXC6XZY/BRRUnTFR0WBcgP0WHU4HQFtuLyDHC4TBerzc1G87tdme113V6rlVWVsbAwMCec62iihEiIjawsXA8MDBg2TZ363Gh+ZvfxPHAAxmvTb7+9Ri1tZZrDyX2psKDbCsSieD1ekkkEpbsdb0dTVkWEZHjMU2T2dlZZmZmAGhubqavr08n2vnyLeB+VHQIkL+ig4jsysrKCqOjo6le1x6PJ6uz4eyea4mIlLJYLIbX6yUWi1FWVobb7aa2trbQw9qSIxKh65ZbMp6LHDjA4gtfaPn2UGI/KjzIloLBIH6/n2QySVVVFW6321a9rpPJJD6fz1btoeLxeMbjbN5NJSIiR5mmyeTkJAsLCwC0t7fT1dVl+RPtoooTv0RFhwAqOohYVCAQYGxsDCAnva6DwSA+nw/DMLKWaxVVjBARsbD0wnFFRQUej8fyx9x4PE7bnXdSMT2d8fzUW95Cn9ttyfZQYm8qPMhx2aXX9fHE43G8Xq/t2kPFYrGMx1YPXCIidmQYBmNjYywvLwPQ3d1Ne3t7gUe1M0UVJ56Pig4qOohY0tzcHFNTUwA0NTXR19eX1dZF6blWbW0tAwMDWcm1iipGiIhY1OrqKn6/P1U49ng8VFRUFHpY24qPj9Px6U9nPLd65pm0veIVNFj8Jl2xJ/tcRZa8WlhYYGJiArB+r+vNRCIRfD4f8XjcdlOW0++iyuYdVSIisiaZTOL3+wkGgzgcDvr6+mhubi70sHasqOLEdhfEVXRYo6KDSN6Ypsn09DRzc3MAOel1nctcq6hihIiIBS0tLTE2NpYqHLvdbtscb6s+/GHKgsHUz6bDQdmNN1KjooPkiAoPkqEYel2HQiF8Pl9q8TePx2Or9lDpBRK7FEtEROwiHo/j8/mIRCI4nU4GBgaor68v9LB2pWTihIoOa1R0EMkb0zQZGxtjaWkJIOu9rjfmWi0tLfT29mY11yqZGCEiUgDz8/NMTk4C0NjYSH9/v31u0n34Yco3zHYwXvYyas46q0ADklKgwoOk2LXXdTq7t4cSEZHciUajeL1e4vE4ZWVleDweamq2upIsBaOiw5pcFR3MLV4TKVHJZJLR0VFWV1cB6Ovry2qv6425VkdHB52dnbbKtURESpVpmszMzDA7OwvkpnCca/H3v5+KZDL1s1ldTdkHPlDAEUkp0BVZAY7tdd3T00NbW1uBR7U7i4uLjI+PA/ZsDyUiIrkTDofxer2p2XBut1t9r61KRYc1uSo6GMAXtnhdpAQlEgl8Ph/hcBiHw8HAwAANDQ1Z238x5FoiIqXKNE0mJiZYXFwEoLOzk46ODlsVHZampxl/3etobWmh49OfXmu39OY3g8tV6KFJkVPhQY7pdd3f309TU1Ohh7VjxdAeKl0oFMp4bLcWICIiVrOyssLo6CiGYVBdXY3H47H1bLiijhMqOqzJZdHhc8APtthGpMTEYjG8Xi+xWIyysjLcbje1tbVZ238ymcTn8xEKhfKSaxV1jBARyTPDMBgdHWVlZQWA3t5eWltbCzyq3Vnw+ZhYWoKGBkIXncAf//Ie2j/7WWre8AYUISTXdDt4iYvH44yMjBAMBnE6nbjdbtsVHSYnJ1NFh/b2dlsXHWDtz7TZYxER2b1AIIDP58MwDOrq6hgcHLR10QGKOE6o6LAm10WH+4BXbrGdSAkJh8MMDw8Ti8WoqKhgaGgoq0WH9VwrFArlLdcq2hghIpJniUQCr9fLyspKajacnYoOpmky/dBDTKysgNNJi/fLtE+/jWRrK9N/93eYWlBa8sDembfsS3qv6/Lyctxut616XRfrlGUtCCcikh1zc3NMTU0B0NTURF9fX1G04CvKOKGiw5p8FB0uB54C3L7F9iIlYHV1Fb/fj2EYVFVV4fF4qKioyNr+C5VrFWWMEBHJs3g8jtfrJRqNpgrHdXV1hR7WjpmmycRvfsNiWRkAHcMfp3P1EyTGauD0tW0UIyQfVHgoUaFQCJ/Pl+p17fF4qKysLPSwdszu7aG2UnYkMGx8LCIiO2OaJtPT08zNzQHQ1tZGd3e3rWfDpSu6OKGiw5p8FR3OB0JbbC9SApaWlhgbG8M0TWpra3G73Vk9nhYy1yq6GCEikmeRSASfz5cqHHs8HltdpDcMg9Ff/YqVqiowDHof/Wdaw1+GR6Hso8BfrG2nGCH5oMJDCbJ7r+t4PI7P5yMSieB0OhkYGFDvUhERAdaKDmNjYywtLQHQ1dVFe3t70RQdis4PgW+jokM+iw4iJW5+fp7JyUkAGhsb6e/vz+psuJWVFfx+P6ZpUlNTg9vttlWuJSJSyorhJl3f//0fodpaHLEo/b7raAr/z9Hz3a3OMUVyQGdAJSYQCDA2NgZAXV0dAwMDtqpypk9ZLisrw+Px2Ko91E7E4/GMx1VVVQUcjYiIfSSTSUZHR1ldXQWgr6+PlpaWAo8q+4oqThxCRQcVHUTywjRNZmZmmJ2dBaClpYXe3t6sFqYXFxcZHx8HoL6+HpfLlfdcq6hihIhIHi0vLzM6OmrbwnE8Hsf7f/9HtL4eZ2gZ99ibqIv8IuN8N35V5vaKEZJr9vkXJPtm917X4XAYr9ebqjy73e6iPEjGYrGMx8X4ZxQRybZEIoHP5yMcDqcWf2toaCj0sHKiqOLE+ajooKKDSM6ZpsnExASLi4sAdHZ20tHRkbWig2mazM3NMT09DRQ21yqqGCEikifpheOGhgZcLpetrpdFIhF8DzxAvL6e8uUZPBOvozr2yDHnu7G0WrhihOSDCg8lwDRNpqammJ+fB+zZ69ru7aF2Q31ZRUR2JxaL4fV6icVilJWV4Xa7qa2tLfSwcqao4sS527x+CBUdQEUHkX0wDIPR0VFWVlYA6O3tpbW1NWv7t1quVVQxQkQkx0zTZHZ2lpmZGQCam5vp6+uz1fWy0MoKvoceIllXR+X8CJ6Zv6UyPrnp+W5Z4uj7FCMkH4rzyq2kGIbB+Ph4qtd1d3c37e3tBR7V7ti9PdRupS9aZKcFjERECiEcDuPz+UgkElRUVODxeIr+zp2SiROHUNEBVHQQ2YdEIoHf7ycUCuFwOHC5XDQ2NmZt/1bMtUomRoiI7JNpmkxOTrKwsABAe3s7XV1dtio6LM/OrrWHqqmhZuoB3PNvoDwZOO75bnXF0fcqRkg+qPBQxIqh17Xd20OJiEjurK6u4vf7MQyDqqoqPB4PFRUV279RrO8QKjqAig4i+xCPx/F6vUSjUZxOJ263m7q6uqztP5lM4vf7CQaDAPT399Pc3Jy1/YuISO4YhsHY2BjLy8sA9PT00NbWVuBR7c7i6CjjCwtQWUn9+I8YWPg7nGZ4d+e7IjmmwkORsnuva9M0mZ6eZm5uDij8lGUREbGWpaUlxsbGME2T2tpa3G53Uc+GKymHUNEBclt0+OY2r4vYXCQSwefzEY/HKf//7N15nCxVff//V8/WM9Oz7zM909X3Gn+4BLe4Lwgagwu4G8WAGyYYV1TAaEzc4oYXjQlo9IsREI0KihgjYBSJRsAIyCaKwL29zXJnuzPTM9N71e+PvreZ7d479051V1X3+/l43Ac1VdXVH2aq+1OnPnXOaWggHA7b+mRnPp8nEomQTqepq6tjbGzMU20tEZFatrZw7PP5GB0dpbOz0+mwts2yLGYffJD9mQzU19MVvZbg4kfxkVfRQVxHhYcq5PWxri3LIpFIlLosDw4O0tfXVzNFh9XV1XXLbW1tDkYjIuI+c3NzTE5OAtDR0cHo6GhN9Yar6jxxEyo6QHmLDtcA1x5lHxEPW11dJRqNUigUaGpqIhwO09TUZNvx3d7WquocISKyQ7lcjmg0Wioch0IhT31PWpbF1O9+x9zBn/v2fo3B5X/GB9u63l3NrllWjpAKUOGhynh9rOtqGB5qpyzL2nJZRKTWWZbF9PQ0MzMzAPT09DA8PFwzhelDqjZP3ISKDlD+osPVwMtQ8UGq0tLSUnGsa8uipaUFwzBoaLCvyeuFtlbV5ggRkR3KZDJEIhFyuRz19fWEw2FaWrzTJcA0TRJ33snSwWL60IOfpW/1yuLGbV7vrk0LyhFSCSo8VJG1Y103NzdjGIanxrr2+vBQdtGEcCIim1mWxcTEBAcOHABgYGCA/v7+mis6QJXmiZtQ0QEqU3R4NXAqKjxI1Tlw4ADj4+MAtLe3MzY2ZmtvOK+0taoyR4iI7FAqlSISiZR6wxmG4brC8ZEUCgVit9/OSmsrvnyO4L6/pyt1XXHjMVzvNs+vWVaOkApQ4aFKeH2sa7d3Wa6ktX83L/0NRUTKxTRN4vE4yWQSgJGREXp6ehyOyjlVlyduQkUHqFzR4RXA6pF3F/ESy7KYmZlhenoagK6uLoLBoK2F6bVtrUAgQCgUcu33b9XlCBGRHUomk8Tj8VLhOBwO29obrtxyuRzR228n3dZGXXqFUOy9tKVvKW48xuvd+ouAvyj+qBwhleCdT5ocltfHuvZCl2UREXFGPp8nFouxurqKz+djbGyMjo4Op8MSu/wWuAoVHSpZdBCpIpZlMTk5yfx88RHOvr4+BgcHbS06eL2tJSJSyxYWFkgkEgCuLxxvJZNOE7nrLnJtbdQn5whPvJ2WzH3FjcdzvdtV3nhFNlLhwcOqYazrtV2W/X4/4XDYlV2WKymfz69btnMyPBERL8lms0SjUTKZDHV1dRiGQSAQcDosx1VVnvhPVHRQ0UHkuJimSSKRYGlpCYDh4WF6e3ttO75lWezfv5/Z2VnAO22tqsoRIiI7MDs7y9TUFACdnZ0Eg0FPFY5Ty8tE7ruPQiBA43yc8P5z8OfixY3Heb2bf//Dq5UjpBJUePAoy7IYHx9nYWEB8OZY114fHqpcMpnMumUlAhGpRel0mkgkQj6fp6GhgXA4rHFID6qqPPEkVHRQ0UHkmBUKBWKxGCsrK/h8PkZHR+ns7LTt+F5ua1VVjhAROQ4bC8e9vb0MDQ154jv8kOX5eWL79mG2ttI8fR/h2bfTkJ8rbtzB9W5mzYjmyhFSCSo8eFA1jHWtLsuHt/b3oN+JiNSi1dVVotEohUIBv9+PYRi6KF6jqvLES1DR4U5UdBA5Brlcjmg0Sjqdpq6ujlAoRFtbm23H93pbq6pyhIjIMbIsi0QiweLiIgCDg4P09fV5quiwMDHB+PQ0lt9PYOJWQvPnUm+uFDfu8Hq37uFOccoRUhEqPHiM18e6robhocqtpaVly2URkVqwtLREPB7HsixaWlowDMNTk79VQlXliSOlfxUdilR0ECnJZDJEIhFyuRz19fWEw2Fbvwfz+TzRaJRUKuXJthZUWY4QETkGhUKBeDzO8vIyAMFgkO7uboejOjaze/cytboKDQ10xq4juPj31Fm54kYbrndb1oxsrhwhlaCWvId4faxry7KYmJjgwIEDgLe6LIuISPnNz88zMTEBQHt7O2NjY3oSp1ap6FCkooNISSqVIhKJUCgUaGpqwjAM/H6/bcdf29aqr68nFAp5qq0lIlLLNhaOQ6EQ7e3tToe1bZZlsf/3v2fWNAHo3XclQ8kL8WEVdyjX9a5Imanw4BFeH+va612WRUSkfCzLYmZmhunpaQC6uroIBoMqTNcqFR2Kyll0+N+jbBdxmWQySTwexzRNmpubCYfDtvaG83pbS0SklmWzWSKRCNlslvr6egzDoLW19egvdAnLshi/6y4WDua1wYf+mb6Vrz3cMVhFB/EwFR48YGVlhWg0immanhzr2uvDQ1VaKpVat6wnrUSkmlmWxeTkJPPz8wD09fUxODioosMRVHWeUNGhqJxFh5uAy4+yj4iLLCwskEgkAAgEAoRCIerr6207vtfbWhtVdY4QEdkglUoRjUbJ5/M0NjYSDodt7Q1XbqZpErv9dpZbWqCQJ7j3o3Snrn14B5uvd1O5NcvKEVIBKjy4nNfHus7lckQiEc8OD+UE82DXuo3LIiLVxjRNEokES0tLAAwPD9Pb2+twVO5XtXlCRYeichcdLgWeC/zPUfYVcYHZ2VmmpqYA6OzsJBgM2joE39q2VmtrK6FQyFNtra1UbY4QEdlgeXmZWCxWKhyHw2EaGxuP/kKXyOfzRG+/nVQggC+TIhR9P+3pXz68Qxmud9emBeUIqQRvX1VVOa+PdZ1Op4lGo+RyOXVZPgZrf0f6fYlItSoUCsRiMVZWVvD5fIyOjtLZ2el0WJ5QlXlCRYeiShQdnge8FhUexNUsy2L//v3Mzs4C0Nvby9DQkK294bze1jqcqswRIiIbLC4ukkgkSoVjwzBs7Q1XbtlMhshvf0u2rY36lQWMxDtozdz98A5lut5tXl2zrBwhFaDCgwtVw1jXq6urRKNRCoVCVXRZrqS1ydJLiVNEZLtyuRzRaJR0Ok1dXR2hUIi2tjanw/KMqssTKjoUVaro8CYgfZT9RRxkWRaJRILFxUUABgcH6evrs60ttLGt1d3dzcjIiKfaWkdSdTlCRGSDubk5JicnAejo6GB0dNRTheP06iqRe+4h39ZG48IExtTbaM7ue3iHMl7v1u8BTir+qBwhlaDCg8tsHOu6v7+fgYEBT10Ie314KBERKZ9MJkMkEiGXy1FfX084HKal5UhX01LVHgCuQEWHShYdvNMulxpUKBSIx+MsLy8DEAwG6e7utu341dDWEhGpVZZlMT09zczMDAA9PT0MDw976jt8ZWGB6IMPYgYC+GceIDzzNhrz0w/vUO7rXWsn0YscO90NdpFqGOv6wIEDjI+PA9XVZbmS8vn8umX1FBGRarG2N1xTUxOGYXhq8je3qKo88R1UdFDRQQQ4ONZ1NEoqlcLn8xEKhWhvb7ft+NXQ1tqOqsoRIiIHWZbFxMQEBw4cAGBgYID+/n5PFR0Wp6ZITE5iNTfTOnk7xvy7qS8sPbxDBa5383//8GrlCKkEFR5colAoEI1GWV1d9eRY19UwPJRbZDKZdctKBCJSDZLJJPF4HNM0aW5uJhwOqzfccaqqPPFIVHS4DBUdpOZls1kikQjZbJb6+noMw6C1tdW243u9rXUsqipHiIhQLBzH43GSySQAIyMj9PT0OBzVsZmLRJhcWoLGRtrjP2Ns4QPUWQ9/X1fqejezpt6uHCGVoBa/C3h9rOuNXZb7+voYHBxU0eE4re0hot4iIlINFhYWSCQSAAQCAUKhkMYU3YGqyhOvRkUHFR2kxqVSKaLRKPl8nsbGRsLhsK294XK5HJFIhEwm48m21rGqqhwhIjUvn88Ti8VKheOxsTE6OjqcDmvbLMti+v77mcnnoa6O7sh3GVn6JD7Mh3eq4PVu3cOd4pQjpCJUeHDY2rGuGxoaMAzDU2Nd10qX5Upa+/f30rkgIrKV2dlZpqamAOjs7CQYDOoid4eqKk8cqf6kosPDVHSQKrW8vEwsFsM0Tfx+P+FwmMbGRtuO7/W21vGoqhwhIjUtm80SjUZLhWPDMAgEAk6HtW2WZTFxzz0cONj2GXjoEvpX/o11j+hW+Hq3ZU2KVY6QSlDhwUEbx7oOh8Oe6uZUKBSIxWKsrKxUfZdlERE5NpZlMTU1xdzcHAC9vb0MDQ2pN5xsj4oOD1PRQarU4uIiiUQCy7JobW3FMAxbe8N5va0lIlLL0uk0kUiEfD5PQ0MD4XCY5uZmp8PaNtM0if/2tyT9figUGNn3SXpWr1q/kxuud0XKTIUHhySTSWKxGJZleXKsa68PDyUiIuVjWRaJRILFxUUABgcH6evrU9FBtscNjbBqLzrcfZRjiZTZ3Nwck5OTAHR0dDA6Omprb7i1ba2WlhYMw/BUW0tEpJatLRz7/X4Mw/BU4bhQKBC9/XZWW1vxZTOMRj9AZ+pn63dyw/WuSAXo6ssBBw4cYHx8HPDmWNe12GW5klKp1LplL3UlFBEpFArE43GWl5cBCAaDdHd3OxxVdanqPOGGRli1Fx1+C3zpKMcTKRPLspienmZmZgaAnp4ehoeHbS1Mr21rtbW1MTY25qm21k5VdY4Qkaq3tLREPB73bOE4l8sRuf12Mm1t1K0uYSTeTSB9+/qdHLzeTeXWLCtHSAXUbAfsubk5vv71r3PmmWfymMc8hkAggN/vZ3R0lJe//OVcc801ZXnf2dnZ0oVwZ2en7V2Kyy2VSrF3715yuRxNTU3s3r1bRQebmaa55bKIVI5TOcLr8vk8kUiE5eVlfD4fhmGo6FAGVZsnVHR4WDmLDv8MPO4ox5SjUp44dpZlMTExUSo6DAwM2Fp0sCyLmZmZdW0trz3gZYeqzREiHqIccXzm5+dLvdXa29vZtWuXp4oO6XSavXfcQaatjYbF/eyOvclVRQeAtWlBOUIqwTufYJsNDQ2Rzz88nXtzczONjY2Mj48zPj7Otddey4te9CKuvvpqWltbd/x+1TDWdTKZJB6PY5qmJ4eH8gq/37/lsohUTqVzRDXIZrNEIhGy2Sz19fUYhqHfTZlUZZ5Q0eFh5S46POFgHG87yrHliJQnjo1pmsTjcZLJJAAjIyP09PTYdvyNba2+vj4GBwc91dayS1XmCBGPUY44NocKx9PT0wB0dXURDAY99R2+mkwS/cMfKAQCNM3tIzx9Dk25yfU7ueB6159fs6wcIRVQsz0e8vk8T33qU/nSl77EQw89RCqVYnl5mX379nH22WcDcN1113HOOefs+L1M0ySRSJQuhIeGhmzvUlxuCwsLRKNRTNMkEAh4rvLsJWt/r/odizijkjmiGhzqDZfNZmlsbGT37t1qRJVR1eUJFzTCaqro8C6gth4ALwvlie071BsumUzi8/kIhUK2Fh22amt57QEvO1VdjhDxIOWI7bMsi8nJyVLRoa+vz3NFh6WZGfY98ACFlhZapu5i99QbXFl0IAUNX3z4R+UIqYSaPctuvPFGTjnllE3rw+Ewl156KQ0NDXzlK1/hyiuv5FOf+hRjY2PH9T7VMNb17OwsU1NTQLHLcjAYtHXyNxERt6lUjqgGy8vLxGIxTNPE7/cTDodpbGx0OizxinHgazjeCKupokMDkD3K8eWolCe2J5vNEo1GyWQy1NXVYRiGreNJFwoFYrEYKysrAIyOjtLV1WXb8UVEjodyxPYcKhwvLS0BMDw8TG9vr8NRHZsD8Tjj8/PQ1ETb+C8IzZ9HnZVav5NLig58Fpg9wj4iZVCzd4+3SgJrHapCA9x2223H9R5eH+v6UJflQ0WH3t5eRkdHVXQos0KhsOWyiFROJXJENVhcXCz1hmttbWX37t0qOlRAVeWJb+CORlgtFR3EFsoTR5dOp9m7dy+ZTIaGhgZ2795ta9Ehn8+zb98+VlZWSkUNFR2qLEeIeJRyxNEVCgWi0ShLS0v4fD7GxsY8VXSwLIvpBx5gfHER6uvpil6LMfcedxcdElB438OrlSOkEtT8OIzm5ubS8vF+GCORCE1NTZ4c69qyLBKJBIuLiwAMDg7S19fnqe5uXpVOp9ct6yaeiPvYkSO8bm5ujsnJYhfijo4OFaYrqKryRD+uaISp6CB2q/U8sbq6SjQapVAo4Pf7MQyDpqYm246fyWSIRqOaV2gLVZUjRKpUreeIXC5HNBolnU5TV1dHKBSira3N6bC2zbIsJn/3O+YP/ty391IGl7/IprtlLis68EFIjz68STlCKkFNkMO46aabSssnnnjicR0jm80SCAQIh8OemrSlGoaH8rK1xR0VekTcyY4c4VWWZTE9Pc3MzAwAPT09npu3yOuqKk+ciSsaYSo6iN1qOU8sLS0Rj8exLIuWlhYMw7B1HOlUKkUkEqFQKNDY2Oi5tla5VVWOEKlStZwjMpkMkUiEXC5HQ0MDhmHQ0nKki0F3MU2TxJ13snSwmD704GfoW/3m5h1dWHTgEeDLPbxZOUIqQc2QLSwsLPDpT38agOc85zmccMIJR9w/k8mQyWRKPx8an87v93tu2Il8Pk80GiWVSpUmf2tvb3c6rJqy9mktPbkl4j7HmiPg8HnCayzLYmJiggMHDgAwMDBAf3+/LlorrKryxJHuFaro8LCbUNHBQ+xqS3jR/Pw8ExMTALS3tzM2NmZrb7i18wo1NzdjGIan2lqVUFU5QqQK1XKOWNsbrqmpiXA4bGtvuHIrFArEbr+dldZWfPkcwX0foit1/eYdXVp0AGhd8+tWjpBK0JgIG5imyVlnncXk5CTNzc1cfPHFR33Npz/9aTo7O0v/Dk0M5LUJNrPZLHv37iWVSlFfX8+uXbtUdBARWeN4cgQcPk94iWmaxGKxUtFhZGSEgYEBFR2kPFR0eNhNqOjgIXa2JbzkUG+4Q0WHrq4uQqGQrUWHtfMKBQIBdu3a5am2lohIreYIgGQyWeqt1tzczO7duz1VdMjlcuy77TZWWlupS69g7H2754oOIk7wTOHhsssuw+fzHfe/66/f4gthC+95z3v40Y9+BMAll1zC4x73uKO+5oMf/CCLi4ulf/F4HID6+vrj/x+usFQqxd69e8lmszQ2NrJ7925VP0XEM9ycI+DwecIr8vk8kUiEZDJZ6g3X09PjdFhSrdzQCKv2osO+o7xvFXJznvB6jrAsi8nJSaanpwHo6+sjGAzaWpiem5srDd/U0dGBYRieamuJiLspR5TXwsLCpsKxnUPwlVsmnWbvHXeQDgSoT86xK/oW2tK3bt5RRQeRTbzzSa+A8847r1Rx/sIXvsBb3vKWbb3O7/d7elzRtV2W/X6/53pqVJtUKrVuORAIOBiNiBxyvDkCvJ0nstks0WiUTCZDXV0dhmHoe8lhVZ0n3NAIq/aiw0PA54/y3nJcarEtYZomiUSiNPTH8PAwvb29th3fsiz279/P7OwsoHmFtqOqc4SIh9VijgCYnZ1lamoKgM7OToLBoK294cottbxM5L77KAQCNM7HCe//G/y5xOYdPVJ0SK2Z40E5QirBM4WHM844g9NOO+24X9/Z2XnE7RdccAEXXXQRAHv27OHcc8897vfyksXFRRKJBJZl0draqqeHXMA0zS2XReTwlCPKI51OE4lEyOfzNDQ0EA6HaW5udjqsmle1eUJFh4fdRPmKDp8GRoC9R4mhyihP2K9QKBCLxVhZWcHn8zE6OnrU39OxsCyL8fFxFhYWAM0rtF1VmyNEykg5wn6WZTE1NcXc3BwAvb29DA0Neeo7PDk/T3zfPszWVpqn7yM8+3Ya8nObd/RI0QFgbVpQjpBK8EzhoZxV3vPPP589e/YAcOGFF/L+97+/LO/jNnNzc0xOTgLQ0dHB6OiopyrP1Wrtee7lJxtEKkk5wn5rJ3/z+/0YhuGpcVirWVXmCRUdHnYT5S06jALvPrh/DVGesFculyMajZJOp6mrqyMUCtHW1mbb8U3TJB6Pk0wmgeK8Qhrib3uqMkeIlJlyhL0syyKRSLC4uAjA4OAgfX19nio6LExMkJiZAb+fwMSthObfQ725unlHDxUdAPxr/gTKEVIJnik8lMt5551XqjxfeOGFnH/++Q5HVH6HJn+bmZkB1GXZbdaOdeilcQ9FqlEt5giApaWl0ljaLS0tGIah7yMXqbo84YJGWE0VHT4AWEeJQ7atFvNEJpMhEomQy+VoaGjAMAxaWo50p+XY5PN5otEoqVQKn8/H2NgYHR0dth2/2lVdjhDxsFrMEYVCgXg8zvLyMgDBYJDu7m6Hozo2sw89xFQqBfX1dMZ+THDxw9RZuc07eqzoQB4avgp8pfijcoRUQk2fZWuTwJ49e2qm8jwxMcGBAwcAdVkWETmcWswRAPPz80xMTADQ3t7O2NiYesNJ+cwBX8PxRlhNFR1agC0e2JNjV4t5Ym1vuKamJsLhsK294dbOK1RfX49hGLS2ttp2fBGRSqnFHLGxcBwKhWhvb3c6rG2zLIv9v/89sweHIOrd9w2Gkp/Dt9UTGx4sOvCvwB+OsI9IGdRs4WHtGHuf//znee973+twROWnLsveUCgU1i3rhp9I5dVijrAsi5mZGaanpwHo6uoiGAyqMO1CVZUnLscdjbA7qZ2ig9iiFvNEMpkkHo9jmibNzc2Ew2Fbn5bUvEL2qKocIeJRtZgjstkskUiEbDbrycKxZVmM33knC42NAAw+9AX6Vv6dLVtCXi063AmF9z28WjlCKqEmz7BYLMbnPvc5AOrq6vjsZz/L0NDQYf8dGo/Py/L5PJFIhGQyWao8q+jgTul0estlEamMWswRlmUxOTlZKjr09fWp6OBiVZUn/LiiEaaigxyLWswTCwsLRKNRTNMkEAiwa9cuW4sOKysr7N27l3w+j9/v5xGPeISKDsepqnKEiAfVYo5IpVLs3buXbDZLY2Mju3fv9lTRoVAoEL3ttmLRoZAn+MDf01+FRQfOhfSjH96kHCGVUJM9HtbO3G6aJvv37z/i/ofGpvOqtV2W6+rqMAyDQCDgdFhyGGtv9Ommn0jl1VqOME2TRCLB0tISAMPDw/T29joclRxJVeWJN+CKRpiKDnIsai1PzM7OMjU1BUBnZyfBYNDWJyTXzivU2tpKKBTSuNM7UFU5QsSDai1HLC8vE4vFME0Tv99POBym8WCvAS/I5/NEb7+dVCCAL5MiFH0/7elfbr2zx4sOPBF8a6aqUI6QSqjJK7pwOIxl1caseuqy7D1rnwzw0lMCItWilnJEoVAgFouxsrKCz+djdHSUzs5Op8OSo6iqPHGkYX8XUNHhEBUdXKVW8oRlWUxNTTE3NwdAb28vQ0NDtt6o0LxC9quqHCHiQbWSIwAWFxdJJBKlwrFhGNTX1zsd1rZlMxkid95JNhCgfnkBY/wdtGbu3nrnKig6ALSumZZJOUIqoSYLD7Vi7eRvfr8fwzBsnfxNRES8K5fLEY1GSafT1NXVEQqFaGtrczoskaIFVHQ4REUHcYBlWSQSCRYXFwEYHBykr6/PtqLDxnmFuru7GRkZ0dOXIiIeMTc3x+TkJAAdHR2Mjo56qnCcXl0lcs895AMBGg9MEN7/NvzZfVvvXCVFBxEnqPBQpdZ2WW5pacEwDHVZFhERADKZDJFIhFwuR0NDA4Zh0NKiO5TiEgs43wir9qLDkUd9kBpXKBSIx+Ol4T+CwSDd3d22Hf/QvELz8/MA9Pf3MzAwoKKDiIgHWJbF9PQ0MzMzAPT09DA8POyp7/DlhQViDz6IGQjgn3mA8MzbaMxPb72zig4iO6I70VVIXZa9beOEcOr+JiJ2WtsbrqmpiXA4rN5wHlPVeWIB5xth1V50mAS8P4+llEk+nycajZJKpfD5fIRCIdrbjzQm2rHRvELlV9U5QkQcZVkWExMTHDhwAICBgQH6+/s9VXRYnJoiMTWJ1dxM6+TtGHPvot5Mbr1zFRYd0mvmeFCOkEpQ4aGKbOyy3NXVRTAY9FQSkOJTZlsti4jsVDKZJB6PY5omzc3NhMNh9YbzoKrNEwuo6HBIOYsOnwQ03ZdsIZvNEolEyGaz1NfXYxiGrTckCoUC0WiU1dVVzStURlWbI0TEUaZpEo/HSSaLN+lHRkbo6elxOKpjMxeJMLm0BA2NdMR+yuji31FnZbbeuQqLDgAFc82ycoRUgO42VImNXZb7+voYHBxU0cGD1j55rKeQRcQuCwsLJBIJAAKBAKFQyFOTv8nDqjJPLKCiwyHlLjq0AO8DzjtKzFJTUqkU0WiUfD5PY2Mj4XAYv99v2/FzuRyRSIRMJqN5hcqsKnOEiDgqn88Ti8VKheOxsTE6OjqcDmvbLMti+v77mcnnoa6O7n3fZST5SXyYW7+gSosOAE1rrkGVI6QSVHioAuqyXF0aGxu3XBYROV6zs7NMTU0B0NnZSTAY1BB8HlZ1eWIBxxthNVV0+HtA7UxZY3l5mVgshmma+P1+wuGwrd8tmleosqouR4iIo7LZLNFotFQ4NgyDQCDgdFjbZlkWE/fcw4GDbZ+BBy+hf/XfOOwjulVcdMCExm8DTyr+qBwhlaDCg8cVCgVisRgrKyvqsiwiIutYlsXU1BRzc3MA9Pb2MjQ0pN5w4h5Jio0lFR0qV3ToAlaPErfUjMXFRRKJBJZl0draimEYtvaG07xCIiLelU6niUQi5PN5GhoaCIfDNDd7Z7xG0zSJ//a3JP1+KBQYefCT9GSuOvwLqrzowGXALUfYR6QMVHjwsFwuRzQaJZ1Oq8tyFTFNc92ynkoWkeNhmibj4+MsLi4CMDg4SF9fn4oOVaCq8sQVuKMRVktFB5GD5ubmmJycBKCjo4PR0VFbv0+SySSxWAzLsmhpacEwDM0rVAFVlSNExDFrC8d+vx/DMDxVOM7n88Ruv53VQABfJsPYvgvoyN54+BfUQtHhRjDPWbNaOUIqQFd+HqUuy9UrlUqtW25vb3cwGhHxokKhQDweZ3l5GYBgMEh3d7fDUYldqipPZHBFI0xFB6kllmUxPT3NzMwMAD09PQwPD9tamD5w4ADj4+MAtLW1MTY2pnmFKqSqcoSIOGJpaYl4PO7ZwnEulyNyxx1kAgHqlpcw4u8mkLv98C+okaIDb4XU09a8pXKEVIB3vjmkRF2WRUTkcPL5PNFolFQqhc/nIxQK6YJS3OuNuKIRpqKD1ArLspiYmODAgQMADAwM0N/fb1vRwbIsZmdn2b9/PwBdXV0Eg0H1thMR8Yj5+XkmJiYAaG9vZ2xszFNPxadTKaJ3300uEKBhdj/h/X9Lc+GBw7+ghooOnAxkj7C/SBmo8OAxyWSSeDyOaZo0NzcTDoc9VXmWo1s7UZOXJm0SEedls1kikQjZbJb6+noMw6C1tdXpsMRmVZUneo+wTUWHh6noIDYwTZN4PE4ymQRgZGSEnp4e246/cV6hvr4+BgcHVXSosKrKESJSMZZlMTMzw/T0NODNwvHq0hLR+++nEAjQFN9HePEcmszJw7+g1ooOQMD/8C7KEVIJumPtIQsLCyQSCaD4BREKhdRlWUREgGJX2Wg0Sj6fp7GxkXA4jN/vP/oLRdxIRYeHqeggNsjn88RiMVZXV/H5fIyNjdHR0WHb8TfOKzQ0NERfX59txxcRkfKxLIvJyUnm5+cBbxaOl2ZmisNDtbTQcv9dGOl30uBbOPwLarDoIOIEFR48YnZ2lqmpKQA6OzsJBoOe6u4mIiLls7y8TCwWwzRN/H4/4XCYxsZGp8MSOT5uaYRVc9Fh8QjbpOpks1mi0SiZTIa6ujoMw7D1KcdCoUAsFmNlZQWA0dFRurq6bDu+iIiUj2maJBIJlpaWABgeHqa390hdUt3nQDzO+Pw8NDXRdvsvCNWfR11d6vAvUNFBpGJUeHC5jV2We3t7GRoa8lTlWY5NOp1et6xhUkTkSBYXF0kkEliWRWtrK4ZhqDdclavqPOGWRlg1Fx0WgD1H2C5VJZ1OE4lEyOfzNDQ0EA6HaW5utu34+XyeSCRCOp2mrq6OsbExzSvksKrOESJiq7WFY5/Px+joKJ2dnU6HtW2WZTHz4INMZzJQX0/XTdcS7Pgovrr84V9U40WHdG7NsnKEVIAKDy5mWRaJRKLUZXlwcJC+vj4VHapcoVDYcllEZKO5uTkmJ4vjlnZ0dDA6OqrecDWgavOEig4PK3ejOH2EfaRqrKysEIvFKBQK+P1+DMOgqanJtuNnMhmi0ajmFXKZqs0RImKrXC5HNBotFY5DoRBtbW1Oh7VtlmUx+bvfMX/w575rL2Vw7Iv4nLy+cnnRAaBgrllWjpAKUOHBpQqFAvF4nOXlZQCCwSDd3d0ORyWVsLZBaGfjUESqh2VZTE9PMzMzA0BPTw/Dw8MqTNeIqswTKjo8rBKN4vOADx9hX/G8paWl4ljXlkVLSwuGYdDQYF/TL5VKEYlEKBQKmlfIZaoyR4iIrTKZDJFIhFwuR0NDA4Zh0NJypAsOdzFNk8Sdd7J08Dtu6Bufoe+x33T++srlRQeApjW/I+UIqQQVHlwon88TjUZJpVL4fD5CoZC6LNeQteOya4x2EdnIsiwmJiY4cOAAAAMDA/T396voUEOqLk+4oBEG1E7R4e8B74yiIMdhfn6eiYkJANrb2xkbG7O1N9zaeYWam5sxDKM6vouqRNXlCBGx1erqKtFolEKhQFNTE+Fw2FM3oAuFArHbb2eltRVfLkfwqx+i6xnXu+P6yuVFB4DGH1O8JkU5QipDhQeXyWazRCIRdVkWEZFNTNMkHo+TTCYBGBkZoaenx+GoRHYggysaYTVVdBgGVo+wv3iWZVnMzMwwPT0NQFdXF8Fg0NbC9MLCAuPj41iWRSAQIBQKaV4hERGPSCaTxOPxUuE4HA7b2huu3HK5HNHbbyfd1kbdygqhi8+l7QW3uuf66nBcUnTgGuC/gA8dZT8RG3nnG6YGpFIpotEo+XxeXZZrmGma65Y1XruIQLE3XCwWY3V1FZ/Px9jYGB0dHU6HJQ6oqjxxJTCO842wWio6SFWyLIvJyUnm54ujXff39zMwMGBr0WF2dpapqSlA8wq5WVXlCBGxzcLCAolEAsCTheNMOk3krrvItbVRPzdH+F/+lpaX/d7911duKjpcDebr1hxCOUIqQIUHl1CXZTkklUqtW9YwWyKSzWaJRqNkMhnq6uowDINAIOB0WOKQqsoTM7iiEaaig3iZaZokEgmWlpYAGB4epre317bjW5bF/v37mZ2dBTSvkNtVVY4QEVusLRx3dnYSDAY9dcM5tbxM5L77KAQCNMViGP96Dv4zEu6/vnJZ0YFXQ+rUNeEpR0gFqPDgAouLiyQSCSzLorW1FcMwPFV5FhGR8kmn00QiEfL5PA0NDYTDYZqbm50OS8QeZ+GKRpiKDuJVhUKBWCzGysoKPp+P0dFROjvtm8TDsizGx8dZWFgANK+QiIiXWJbF1NQUc3NzAPT29jI0NOSp7/Dk/DzxffswW1tpvu8+wl95Ow1vnHP/9ZULiw68AsgeZX8Rm6nw4LC5uTkmJycBdVmWorVPMeuJZpHatrKyQjQaxTRN/H4/hmF4avI3KY+qyhPBI2xT0eFhKjrIFnK5HNFolHQ6TV1dHaFQiLa2NtuOb5omsViM5eVlAILBIN3d3bYdX8qjqnKEiBw30zQZHx9ncXERgKGhIfr6+hyO6tgsTEyQmJkBv5/ALbcQuuJc6v961f3XV24tOgCBNaO5K0dIJajw4BDLspienmZmZgZQl2UREVlvaWmJeDyOZVm0tLRgGIanJn8T2REVHR6mooNsIZPJEIlEyOVyNDQ0YBgGLS1HOpGOTT6fJxqNkkqlNK+QiIjHFAoF4vG4pwvHsw89xFQqBfX1dF73Y4Lf+3vq3p53//WVi4sOIk7QHQwHWJbFxMQEBw4cANRlWURE1pufn2diYgKA9vZ2xsbG1BtOaodbGmE3Ub1Fh/QRtonrra6uEo1GKRQKNDU1EQ6Hbe0Nl81miUQiZLNZ6uvrMQyD1tZW244vIiLls7FwHAqFPDWOv2VZ7P/975k1TQB6r/wGQzd+Dt87LfdfX6noILKJCg8VZpom8XicZDIJwMjICD09PQ5HJW6SyWTWLdv59JqIuJtlWczMzDA9PQ1AV1cXwWBQhWlZp6rzhFsaYTdRvUWHFPCFI2wXV0smk8TjcUzTpLm5mXA4bGtvOM0r5H1VnSNE5Ii8Xji2LIvEXXexeDCvDf7z5+m76+v4vHJ95YGiQya/Zlk5QipAhYcKyufzxGIxVldX1WVZDiufz2+5LCLVzbIsJicnmZ+fB6C/v5+BgQEVHWSTqs0TKjo8rNyN4okj7COutbCwQCKRAIrjModCIerr6207/sZ5hcLhMI2NjbYdXyqjanOEiBxRKpUiGo2Sz+dpbGwkHA7j9/uP/kKXKBQKxO+4g+WWFijkCX70I3Qnfuit6yuXFx0A8oU1y8oRUgEqPFRINpslGo2SyWSoq6vDMAxN5CJbWtvAU2NPpDaYpkkikWBpaQmA4eFhent7HY5K3Koq84SKDg+rRKP4fcCnjrCvuM7s7CxTU1MAdHZ2EgwGbR2Cb+28Qq2trRiGYWtRQyqnKnOEiBzR8vIysVis1BvOMAxPff7z+TzR228nFQjgS68SOu882ld+6b3rK5cXHQAa1/w+vXSOiHep8FAB6rIsx2LtGL12jtcrIu5UKBSIxWKsrKzg8/kYHR2ls7PT6bDExaouT7igEQbUTtHhg0fZV1zFsiympqaYm5sDoLe3l6GhIVt7w2leoepSdTlCRI5ocXGRRCLh2cJxNpMhcuedZAMB6pMHMP72HbQ23uPN6yuXFx0Amm6meP2KcoRUhgoPZbayskIsFqNQKOD3+zEMQx9uEREBIJfLsW/fPtLpNHV1dYRCIdra2pwOS6RyCriiEVZTRYdHAKtH2F9c41BvuMXFRQCGhobo6+uz7fgb5xXq7u5mZGREQ/yJiHjE3Nwck5OTAHR0dDA6OuqpwnFqdZXovfeSDwRonJsg/JZz8PdEvHt9dTguKTpwE/BN4O1H2U/ERio8lNHS0hKLi4tYlkVLSwuGYdg6+ZtUJ8uytlwWkeoTiUTw+/00NDRgGIYm95Jtqao8cTVwL843wmqp6CCeEY/HS0WAYDBId3e3bce2LIuJiQkOHDgAaF6halJVOUJEDmt6epp0Og1AT08Pw8PDnvoOX15YIPbgg5itrfgn/kj4TW+jMThTfddXbio6XArWqQ+vUo6QSvBOKdSDDnV3a29vZ9euXSo6yLasrq5uuSwi1SeXy9HU1MTu3btVdJBtq6o88QCuaISp6CBudGgIPsMwbC06mKZJPB4vFR2Gh4cZHBz01A0rObyqyhEiclizs7MADAwMeK7osDg1RTQSwWxupnXfbex+7ZtUdKjQ9e7qax5erRwhlaA74WVwqGq4srJCZ2cnXV1dLC8vOxyVeEUymSydL0tLS56sQpumue7/wUvdPavFoUmKvXj+1IJDf5dcLkdfXx/pdLr0xJLI0Xg9T6zLEa+wqDuBww/9Y1HsEv4/wBuBpx5hX4AfAdcCLwNOPcq+/wtcDjwXeC1wpI/g3cCXgMdRbAxmD/7byj7g88AI8O6D/w+Hi2M/sAdopjjhc9MR9l08uG8aOA/oPMK+aeALwMTB4w6v33cpdfC/S0u0t7d76mZFLTj0mU6lUoTDYSzLKuX1nTo0r1AqlcLn8zEyMkJjY6NtxxfnlTVHJJNbr/P7bXsLtSPcQW0J91p7v2loaIjm5maSW302XWo+GmUqmYS6Otr/eBM9b/tHVh6Vq4rrq3UKwFcoXkO+HXDJ9W4yY1VPO0I5wjHHkiN8ltfOMg9IJBKMjY05HYaICPF4nNHRUafDkA2UJ0TELRYXF+no6HA6DFlDOUJE3EJtCfdRjhARt9hOjlDhoQxM02RiYsLTT5AtLS0xNjZGPB5XY9QB+v07z+t/A8uySCaTjIyM6CkAF/J6nvD656Ma6G/gLK///g/liPb2djo6Ojz5PVTNlCNkp/Q3cFY1/P7VlnAv5QjZKf0NnOf1v8Gx5AgNtVQGdXV1VfNUQEdHhyc/BNVCv3/neflv0NnZ6XQIchjVkie8/PmoFvobOMvLv3/lCPdSjhC76G/gLK///pUn3Ek5Quyiv4HzvPw32G6OUOlaRERERERERERERERso8KDiIiIiIiIiIiIiIjYRoUH2ZLf7+cjH/kIfr/f6VBqkn7/ztPfQOTw9Plwnv4GztLvX+Tw9Plwnv4GztLvX+Tw9Plwnv4Gzqulv4EmlxYREREREREREREREduox4OIiIiIiIiIiIiIiNhGhQcREREREREREREREbGNCg8iIiIiIiIiIiIiImIbFR5ERERERERERERERMQ2KjyIiIiIiIiIiIiIiIhtVHiQbZubm+PrX/86Z555Jo95zGMIBAL4/X5GR0d5+ctfzjXXXON0iJ6XTCb56Ec/yoknnkhbWxudnZ085SlP4aKLLiKbzTodXlXT+S2yM/oMlZ9yhHN0fovsjD5D5acc4Ryd3yI7o89QZShPOKeWz3GfZVmW00GINzQ2NpLP50s/Nzc3U19fz8rKSmndi170Iq6++mpaW1udCNHTotEoJ598MpFIBIDW1lYKhQKZTAaAJz7xifzsZz+ju7vbwSirl85vkZ3RZ6i8lCOcpfNbZGf0GSov5Qhn6fwW2Rl9hspPecJZtXyOq8eDbFs+n+epT30qX/rSl3jooYdIpVIsLy+zb98+zj77bACuu+46zjnnHIcj9Z58Ps/pp59OJBJheHiY//7v/2ZlZYXV1VW+/e1v097ezm9/+1vOPPNMp0OtWjq/RXZGn6HyUY5wns5vkZ3RZ6h8lCOcp/NbZGf0GSov5Qnn1fQ5bols04033njE7eecc44FWIAVi8UqFFV1uPTSS0u/u5tvvnnT9m9961ul7T/96U8diLD66fwW2Rl9hspHOcJ5Or9FdkafofJRjnCezm+RndFnqLyUJ5xXy+e4ejzItp1yyilH3H6oSgdw2223lTucqnL55ZcDxd/xM57xjE3bX/e617Fr1y4ArrjiiorGVit0fovsjD5D5aMc4Tyd3yI7o89Q+ShHOE/nt8jO6DNUXsoTzqvlc1yFB7FNc3NzablQKDgYibesrq7yq1/9CiiO6bYVn8/HC1/4QgB+8pOfVCw2eZjOb5Gd0Wfo+ChHeIPOb5Gd0Wfo+ChHeIPOb5Gd0Wfo+ClPeEM1n+MqPIhtbrrpptLyiSee6FwgHvP73/8e0zQB+NM//dPD7ndo29TUFPPz8xWJTR6m81tkZ/QZOj7KEd6g81tkZ/QZOj7KEd6g81tkZ/QZOn7KE95Qzee4Cg9ii4WFBT796U8D8JznPIcTTjjB4Yi8Y2JiorQcDAYPu9/abWtfI+Wn81tkZ/QZOn7KEe6n81tkZ/QZOn7KEe6n81tkZ/QZ2hnlCfer9nNchQfZMdM0Oeuss5icnKS5uZmLL77Y6ZA8JZlMlpZbW1sPu9/abWtfI+Wl81tkZ/QZ2hnlCHfT+S2yM/oM7YxyhLvp/BbZGX2Gdk55wt1q4RxX4aGKXXbZZfh8vuP+d/3112/rfd7znvfwox/9CIBLLrmExz3uceX83xKpKJ3fUq2UI0R2Tue3VCvlCJGd0/kt1Uo5QsQetXCOq/AgO3LeeeeVKnJf+MIXeMtb3uJwRN7T3t5eWl5dXT3sfmu3rX2NlI/Ob5Gd0Wdo55Qj3Evnt8jO6DO0c8oR7qXzW2Rn9Bmyh/KEe9XKOd7gdABSPmeccQannXbacb++s7PziNsvuOACLrroIgD27NnDueeee9zvVctGRkZKy+Pj44etcI6Pj2/5GikPnd9S7ZQjvEE5wp10fku1U47wBuUId9L5LdVOOcI7lCfcqZbOcRUeqpjf78fv95fl2Oeffz579uwB4MILL+T9739/Wd6nFjz60Y+mrq4O0zS59957edGLXrTlfvfeey8AQ0ND9PT0VDLEmqPzW2qBcoQ3KEe4j85vqQXKEd6gHOE+Or+lFihHeIfyhPvU2jmuoZbkmJ133nnrPiTnn3++wxF5W2trK8961rMADjvWoWVZ3HDDDQD8xV/8RcViq0U6v0V2Rp8heylHuIvOb5Gd0WfIXsoR7qLzW2Rn9Bmyn/KEu9TkOW6JHIP3v//9FmAB1p49e5wOp2pceumlFmD5fD7r1ltv3bT9O9/5Tun3/tOf/tSBCGuDzm+RndFnqDyUI9xB57fIzugzVB7KEe6g81tkZ/QZKh/lCXeo1XNchQfZtvPPP7/0Ifn85z/vdDhVJZfLWSeeeKIFWMFgsPRlXygUrO9+97tWR0eHBVgvetGLHI60eun8FtkZfYbKRznCeTq/RXZGn6HyUY5wns5vkZ3RZ6i8lCecV8vnuM+yLMvePhRSjWKxGIZhAFBXV0d/f/8R9z/vvPM477zzKhFa1YhEIpxyyilEIhGg2CXONE3S6TQAT3ziE/nZz35Gd3e3g1FWJ53fIjujz1D5KUc4R+e3yM7oM1R+yhHO0fktsjP6DFWG8oRzav0c1+TSsi2maa5b3r9//xH3X15eLndIVSccDnP33XezZ88evv/977Nv3z4aGxt57GMfyxlnnMG73vUumpqanA6zKun8FtkZfYbKTznCOTq/RXZGn6HyU45wjs5vkZ3RZ6gylCecU+vnuHo8iIiIiIiIiIiIiIiIbeqcDkBERERERERERERERKqHCg8iIiIiIiIiIiIiImIbFR5ERERERERERERERMQ2KjyIiIiIiIiIiIiIiIhtVHgQERERERERERERERHbqPAgIiIiIiIiIiIiIiK2UeFBRERERERERERERERso8KDiIiIiIiIiIiIiIjYRoUHERERERERERERERGxjQoPIiIiIiIiIiIiIiJiGxUeRERERERERERERETENio8iIiIiIiIiIiIiIiIbVR4EKmwX/3qV/h8Pnw+H9/97ne33OfXv/41bW1t+Hw+zj///ApHKCIiTlGOEBGRw1GOEBGRI1GeELfxWZZlOR2ESK152ctexg9/+EMe9ahHce+991JfX1/adv/99/OsZz2Lubk53vjGN/L1r38dn8/nYLQiIlJJyhEiInI4yhEiInIkyhPiJurxIOKAT3/609TX1/OHP/yBK6+8srR+YmKCU089lbm5OU477TQuvfRSJQERkRqjHCEiIoejHCEiIkeiPCFuoh4PIg5561vfyte+9jV27drF/fffz8rKCieddBL33HMPz372s/nJT35CS0uL02GKiIgDlCNERORwlCNERORIlCfELVR4EHHI+Pg4j3zkI0mlUnzhC1/gmmuu4Re/+AUnnngiv/jFL+jq6nI6RBERcYhyhIiIHI5yhIiIHInyhLiFhloScUgwGOTd7343AO9973v5xS9+QTgc5oYbbtgyCSwvL/PRj36U0047jaGhIXw+H29605sqG7SIiFSEcoSIiByOcoSIiByJ8oS4hQoPIg5697vfTV1d8WPY09PDT37yE4aHh7fcd3Z2lo997GPccccdPPnJT65kmCIi4gDlCBERORzlCBERORLlCXGDBqcDEKlV+Xyec845B9M0AVhdXT3iGHvDw8MkEgmCwSDpdFrj8YmIVDHlCBERORzlCBERORLlCXEL9XgQcYBlWbz1rW/lRz/6Ef39/ezatYt0Os1HPvKRw77G7/cTDAYrGKWIiDhBOUJERA5HOUJERI5EeULcRIUHEQdccMEFXH755bS1tfFf//VffPKTnwTg8ssv57777nM4OhERcZJyhIiIHI5yhIiIHInyhLiJCg8iFbZnzx727NlDY2Mj3//+93nKU57C6173Oh73uMdRKBT44Ac/6HSIIiLiEOUIERE5HOUIERE5EuUJcRsVHkQq6IorruCCCy7A5/Nx2WWX8YIXvAAAn8/HJz7xCQB++MMf8qtf/crJMEVExAHKESIicjjKESIiciTKE+JGKjyIVMiPf/xjzj77bCzL4vOf/zyvf/3r121/6UtfytOe9jQAPvCBDzgRooiIOEQ5QkREDkc5QkREjkR5QtxKhQeRCrjlllt4zWteQz6f5wMf+ADnnnvulvsdGnvvV7/6Fddee20FIxQREacoR4iIyOEoR4iIyJEoT4ibNTgdgEgteMYznsHKyspR93v+85+PZVkViEhERNxCOUJERA5HOUJERI5EeULcTD0eRERERERERERERETENurxIOIhF198MQsLC+TzeQDuvvtu/umf/gmAk046iZNOOsnJ8ERExEHKESIicjjKESIiciTKE1IOPkv9bEQ8IxwOE41Gt9z2kY98hI9+9KOVDUhERFxDOUJERA5HOUJERI5EeULKQYUHERERERERERERERGxjeZ4EBERERERERERERER26jwICIiIiIiIiIiIiIitlHhQUREREREREREREREbKPCg4iIiIiIiIiIiIiI2EaFBxERERERERERERERsY0KDyIiIiIiIiIiIiIiYhsVHkRERERERERERERExDYqPIiIiIiIiIiIiIiIiG1UeBAREREREREREREREduo8CAiIiIiIiIiIiIiIrZR4UFERERERERERERERGyjwoOIiIiIiIiIiIiIiNhGhQcREREREREREREREbGNCg8iIiIiIiIiIiIiImIbFR5ERERERERERERERMQ2KjyIiIiIiIiIiIiIiIhtVHgQERERERERERERERHbqPAgIiIiIiIiIiIiIiK2UeFBRERERERERERERERso8KDiIiIiIiIiIiIiIjYRoUHERERERERERERERGxjQoPIiIiIiIiIiIiIiJiGxUeRERERERERERERETENio8iIiIiIiIiIiIiIiIbVR4EBERERERERERERER26jwICIiIiIiIiIiIiIitlHhQUREREREREREREREbKPCg4iIiIiIiIiIiIiI2EaFBxERERERERERERERsY0KDyIiIiIiIiIiIiIiYhsVHkSqhGVZXHPNNbz61a/mEY94BC0tLfT39/PkJz+Zj33sY8RiMdvf86abbsLn8x3Tvz//8z+3PQ4RESkfy7K4//77ufLKK3nPe97DM5/5TFpbW0vf6+Fw2OkQRUTkODn5Ha+2hIiISHVrcDoAEdm5iYkJzjrrLG688cZ169PpNLOzs9x+++3s2bOHf/3Xf+VNb3qTM0GKiIjn3HbbbTz/+c9naWnJ6VBERMRm+o4XERGRclLhQcTjlpaWOPXUU7n33ntL65761Kfy2Mc+lsXFRW688UYWFhZYXl7mzW9+M3V1dbzhDW+wPY6RkRFe8YpXHHW/Rz3qUba/t4iIlMfy8rJuSImIVCk3fcerLSEiIlJ9VHgQ8bh3vvOdpaJDT08PV111Fc973vNK21dWVjjnnHP45je/CcBf//Vf88xnPpM/+ZM/sTWORz7ykVx88cW2HlNERNyhu7ubJz/5yTzlKU/hKU95Cvfffz9/93d/53RYIiJiAzd8x6stISIiUn1UeBDxsHvvvbdUUAD41re+ta7oABAIBLjiiivYt28fN998M9lsln/8x3/kW9/6VqXDFRERj3n84x/PAw88sKlYfdlllzkTkIiI2Ebf8SIiIlJOmlxaxMO+/OUvY5omAC94wQs49dRTt9yvrq6OCy+8sPTzd7/7XWZnZysSo4iIeFd3d7ftPeRERMQd9B0vIiIi5aTCg3jKZz7zGXw+Hz6f74jdf2+66abSfj6fj/POO++w+/7v//5vab/nPOc55Qi7LCzL4oc//GHp5ze/+c1H3P9Zz3pWqWFRKBTWvVZERIqUZ0REqpe+40VEREQqR4UH8ZSTTz65tHzTTTcddr+f//zn637e7r5rj+92DzzwAIlEovTzdmI/5ZRTSss33nhjOcISEfE05RkRkeql73gRERGRytEcD+IpT37yk2lra2N5eZnbb7+dZDJJe3v7pv02Ng5++9vfsrCwQFdX1xH39VJj4fe//31peWhoiOHh4aO+5klPetKWr7dDKpXiP//zP7nrrruYn58nEAgwODjI0572NJ74xCfS0KCvGxFxP+UZEZHqpe9491JbQkREpPooe4unNDQ08KxnPYsbbriBfD7PL3/5S1784hev2yedTvPrX/8agP7+fmZmZjBNk1/84he89KUvXbdvNpvllltuAaCpqYlnPvOZ67Y/8MADfPGLX7T1/+HpT386Z5555o6Pc//995eWDcPY1mtCoVBp+Q9/+MOOY1jr//7v/zb9fg8ZGRnhve99L+95z3tobGy09X1FROykPCMiUr30He9eakuIiIhUHxUexHNOOeUUbrjhBqD4hNHGxsItt9xCJpMB4Pzzz+cDH/gAlmVx0003bbqY/fWvf00qlQLgaU97Gi0tLeu2j4+Pc8kll9ga//Lysi2Nhbm5udLy4ODgtl4zNDRUWl5dXSWTyeD3+3ccy9FMTExw/vnn873vfY8f/OAH245XRMQJyjMiItVL3/Heo7aEiIiIN2mOB/GctV2YN46/unHdq1/9av70T/90W/t6rWv08vJyaXljI+dwNu639hjHq7+/n7e//e1cc8017N27l9XVVdLpNHv37uXyyy/nKU95SmnfW2+9ldNPP73UQBMRcSPlGRGR6qXveHdRW0JERKR6qceDeM6f/dmf0d7eTjKZ5Le//S2Li4t0dnaWth8aZ9UwDHbt2sXJJ5/MPffcUxovtKenZ9O+sHVj4eSTT8ayrHL9r+xIOp0uLTc1NW3rNRt7N+z0ov3JT34yiURiy/fftWsXu3bt4qyzzuIjH/kIn/jEJwD4zW9+w0UXXcSHP/zhHb23iEi5KM+IiFQvfce7h9oSIiIi1U09HsRzDo3NClAoFPjFL35R2pZKpfi///s/oNiNeu1/Lcvif/7nf0r7ZjIZbr31VqB4Q/4Zz3hGReK3S3Nzc2k5m81u6zWHuo0fst2eEofT1tZ21KKHz+fj4x//OK9//etL6z7/+c+Tz+d39N4iIuWiPCMiUr30He8eakuIiIhUN/V4EE86+eSTuf7664Hik0ann346sH5M1kNPHT33uc/F5/OVxmZ9xSteAawfk/WpT33qjm/C78R2Jp578YtfvG4M2ra2ttLydnsubNxv7THK7eMf/zjf+ta3ADhw4AC33norz372syv2/iIix0J5RkSkeuk73nvUlhAREfEeFR7Ekw49eQTrx1Zd29350D49PT2ceOKJ3H333Ufd1ynbmXiur69vXWOht7e3tLx///5tvc/U1FRpubW1tSITSx/yiEc8gnA4TCQSAeD3v/+9Ggsi4lrKMyIi1Uvf8d6jtoSIiIj3qPAgnrR2bNa77rqLAwcO0N3dXWoM7N69m1AoVNr/lFNO4e677+bee+9ldnaWvr6+bU0Gt52nh47V05/+dM4888wdH+eEE04oLUej0W29JhaLlZYf9ahH7TiGYzU8PFxqLMzOzlb8/UVEtkt5RkSkeuk73pvUlhAREfEWFR7Ek+rr63n2s5/Nddddh2ma/M///A+nnnrqpjFZDzn55JP54he/WOoiffrpp29rTNbtPD10rJaXlzc1Fo5n4rlHP/rRpeWpqSmmpqYYGho64mvuuOOOLV9fKSsrK6XlQCBQ8fcXEdku5RkRkeql73hvUltCRETEWzS5tHjW2ieLbrrpJm6++ebSJMsbnzp67nOfS11dXWnfW2+9lXQ6DcDTnva0dRM1e8UjH/lIRkdHSz+v7e59OGsnxHve855XjrAOa3V1lfvvv7/088jISEXfX0TkWNV6nhERqWb6jvcWtSVERES8Rz0exLPWNgh+/vOf097eXvp541NK3d3dPO5xj+POO+/k5z//Of39/VseZ6v3cOvTQz6fj5e+9KV86UtfAuCyyy7jda973WH3v+WWW/jjH/8IFJ/yOjSJXqV861vfKk3W5/P5OOmkkyr6/iIix6rW84yISDXTd7y3qC0hIiLiPerxIJ71Z3/2Z3R0dABwzz338P3vfx8o9gQIBoOb9j/UgLjvvvu46qqrNq33ore97W2lp69uuOEG/vu//3vL/UzT5IILLij9/JrXvGZdg+l4rK6uYprmtvZ94IEH+Lu/+7vSz3/xF3/BwMDAjt5fRKTclGdERKqXvuOdpbaEiIhI9VPhQTzr0NisAJZlcd999wGHf+po7frf/e53QHFM1qc//elljbOcTjzxRP7qr/6q9PMZZ5yxacillZUV3vSmN/G///u/ADQ1NfGJT3ziiMf1+Xylfx/96Ee33Of//u//eOxjH8uXv/xlpqent9ynUChw5ZVX8oxnPIO5ubnS+3/2s5/d5v+hiIhzlGdERKqXvuPLR20JERERAQ21JB538skn8+Mf/3jdusM9dXTSSSdRV1e37smapz/96Z4fk/Xiiy/mjjvu4He/+x1zc3OccsopPO1pT+Mxj3kMS0tL3HjjjRw4cKC0/1e/+lX+5E/+xJb3/sMf/sDb3/523vnOd/Inf/InPPaxj6Wnp4e6ujqmpqa45ZZbmJ2dLe1fX1/PFVdcweMf/3hb3l9EpNyUZ+Ctb30rt91227p18/PzpeWJiQme8IQnbHrdpZdeypOf/ORyhycictz0He/sd7zaEiIiItVNhQfxtK2eSDrcU0pdXV084QlP4I477jjqvl7S0dHBT37yE8466yxuvPFGAH7961/z61//et1+bW1t/Mu//AtvfOMbbY/BNE3++Mc/luaQ2MoJJ5zAv//7v/PMZz7T9vcXESkX5Rl48MEHueuuuw67PZfLbbl9eXm5nGGJiOyYvuPd8R2vtoSIiEh1UuFBPO1JT3oSHR0dLC0tAcUL0uHh4cPuf8opp1RdYwFgZGSEn/70p1xzzTV885vf5I477mBycpK2tjZCoRCnn346Z599NqFQyLb3fM5znsNtt93GLbfcws0338z999/P3Nwcc3NzZDIZOjs7GRsb42lPexovfelLeeELX4jP57Pt/UVEKkF5RkSkeuk73jlqS4iIiFQ/n2VZltNBiIiIiIiIiIiIiIhIddDk0iIiIiIiIiIiIiIiYhsVHkRERERERERERERExDYqPIiIiIiIiIiIiIiIiG1UeBAREREREREREREREduo8CAiIiIiIiIiIiIiIrZR4UFERERERERERERERGzT4HQA1cg0TSYmJmhvb8fn8zkdjojUIMuySCaTjIyMUFenGrPbKE+IiJMO5Yj29nY6Ojr0PeQyyhEi4jS1JURExA4qPJTBxMQEY2NjTochIkI8Hmd0dNTpMGQD5QkRcYvFxUU6OjqcDkPWUI4QEbdQW0JERHZChYcyaG9vB4pJWg05OVbJZJJ4PA7A2NhY6XzyEtM0+cMf/gDAox71KD0lUyGrq6vE43EKhQK5XI6TTjrJk+dPLVCekJ3wep5QjnBGLpcjFouRyWRYXV3l+c9/PvF43HPnTy1QjpCdUI6Q42FZFuPj4ywtLQHQ0tLCE57wBM+dPyIi4i4qPJTBoS7RHR0daizIMWtqauLAgQMA9Pb20tzc7HBEx840Tdra2oDi50ANhvJbWlpibm6OlpYWWlpa6O7uBtAQDS6lPCE74fU8oRxReZlMhsnJSRobG2lpaWHXrl0AGmbJpZQjZCeUI+RYFQoF4vF46XcfDAapr68H1JYQEZGdUeFBxGWampq2XBY5nAMHDjA+Pg4Un5IcGxtjeXnZ4ahEpFyUJ+RYpFIpIpEIhUKBpqYmwuEw6XTa6bBEpEyUI+RY5PN5otEoqVQKn89HKBSivb291PNBRERkJ1R4EBHxKMuymJmZYXp6GoCuri6CwaCeTBIREeDhIVdM06S5uZlwOExDQ4MKDyIiQjabJRKJkM1mqa+vxzAMWltbnQ5LRESqiAoPIi5jWdaWyyJrWZbF5OQk8/PzAPT19TE4OKiig0gNUJ6Q7VhYWCCRSAAQCAQIhUKloTNEpHopR8h2pFIpotEo+XyexsZGwuEwfr/f6bBERKTKaMBEEZdZXV3dclnkENM0icfjpaLD8PAwQ0NDKjqI1AjlCTma2dnZUtGhs7MTwzBUdBCpEcoRcjTLy8vs27ePfD6P3+9n9+7dKjqIiEhZqMeDiIiHFAoFYrEYKysr+Hw+RkdH6ezsdDosERFxAcuy2L9/P7Ozs0BxYlkVpkVE5JDFxUUSiQSWZdHa2qrCtIiIlJUKDyIus3ZcTY2xKWvlcjmi0SjpdJq6ujpCoRBtbW1OhyUiFaY8IVuxLItEIsHi4iIAg4OD9PX1qeggUmOUI+Rw5ubmmJycBKCjo4PR0VHq6jQIhoiIlI8KDyIus/YGgW4WyCGZTIZIJEIul6OhoQHDMGhpaXE6LBFxgPKEbFQoFIjH4ywvLwMQDAbp7u52OCoRcYJyhGxkWRbT09PMzMwA0NPTw/DwsM4PEREpOxUeRERcLpVKEYlEKBQKNDU1EQ6HaWpqcjosERFxgXw+TzQaJZVK4fP5CIVCtLe3Ox2WiIi4gGVZTExMcODAAQAGBgbo7+9X0UFERCpChQcRl8lms+uWm5ubHYxGnJZMJonH45imSXNzM+FwmIYGfXWL1DLlCTkkm80SiUTIZrPU19djGIaGVhGpccoRcohpmsTjcZLJJAAjIyP09PQ4HJWIiNQS3b0ScZlcLrduWY2F2rWwsEAikQAgEAgQCoU0+ZuIKE8IUOwNF41GyefzNDY2Eg6H8fv9ToclIg5TjhAo9oaLxWKsrq7i8/kYGxujo6PD6bBERKTGqPAg4jJrn2bXk+21a3Z2lqmpKQA6OzsJBoOa/E1EAOUJgeXlZWKxGKZp4vf7CYfDNDY2Oh2WiLiAcoRks1mi0SiZTIa6ujoMwyAQCDgdloiI1CBdiYi4zNqnFfXkYu2xLIv9+/czOzsLQG9vL0NDQxqHVURKlCdq2+LiIolEAsuyaG1txTAM9YYTkRLliNqWTqeJRCLk83kaGhoIh8Pq9SIiIo5R4UFExCUsyyKRSLC4uAjA4OAgfX19KjqIiAgAc3NzTE5OAtDR0cHo6Kh6w4mICACrq6tEo1EKhQJ+vx/DMGhqanI6LBERqWEqPIiIuEChUCAej7O8vAxAMBiku7vb4ahERMQNLMtienqamZkZAHp6ehgeHlZhWkREAFhaWiIej2NZFi0tLRiGoaG2RETEcXpESsRlVlZWtlyW6pXP54lEIiwvL+Pz+TAMQ0UHETks5YnaYlkWExMTpaLDwMCAig4icljKEbVnfn6eWCyGZVm0t7eza9cuFR1ERMQVlI1ERByUzWaJRCJks1nq6+sxDIPW1lanwxIRERcwTZN4PE4ymQRgZGSEnp4eh6MSERE3sCyLmZkZpqenAejq6iIYDKowLSIirqHCg4jLrL3prBvQ1S2VShGNRsnn8zQ2NhIOh+2ZBNCyYM+enR9HRFxJeaI25PN5YrEYq6ur+Hw+xsbG6OjocDosEXE55YjaYFkWk5OTzM/PA9DX18fg4KCKDiIi4ioqPIi4zNqLRV04Vq/l5WVisRimaeL3+wmHwzQ2Nu78wIUCnHsuXHzxzo8lIq6kPFH9stks0WiUTCZDXV0dhmEQCAScDktEPEA5ovqZpkkikWBpaQmA4eFhent7HY5KRERkMxUeREQqbHFxkUQigWVZtLa2YhgG9fX1Oz9wJgNnnQVXXbXzY4mIiCPS6TSRSIR8Pk9DQwPhcJjm5manwxIRERcoFArEYjFWVlbw+XyMjo7S2dnpdFgiIiJbUuFBxGWy2ey6Zd1sqC5zc3NMTk4C0NHRwejoKHV1dTs/8OIivOIV8POf7/xYIuJqyhPVa3V1lWg0SqFQwO/3YxgGTU1NToclIh6iHFG9crkc0WiUdDpNXV0doVCItrY2p8MSERE5LBUeRFwml8utW1ZjoTpYlsX09DQzMzMA9PT0MDw8bE8X+MlJeNGL4K67dn4sEXE95YnqtLS0RDwex7IsWlpaMAyDhgZdqovIsVGOqE6ZTIZIJEIul6OhoQHDMGhpaXE6LBERkSNSa0bEZdbeZNANh+pgWRYTExMcOHAAgIGBAfr7++0pOjzwAPzFX0Aksn59IAArKzs/voi4jvJE9Zmfn2diYgKA9vZ2xsbG7OkNJyI1Rzmi+qztDdfU1EQ4HFZvOBER8QS1aERcxu/3b7ks3mSaJrFYrFR0GBkZYWBgwJ6iw29+A8985uaiw8AA/PjHOz++iLiS8kT1ONQb7lDRoauri1AopKKDiBw35YjqkkwmiUQiFAoFmpub2b17t4oOIiLiGXoEQkSkTPL5PLFYjNXVVXw+H2NjY3R0dNhz8BtugFe9anOvhkc8oritv9+e9xERkbKwLIvJyUnm5+cB6OvrY3Bw0J7CtIiIeN7CwgKJRAKAQCBAKBSivr7e4ahERES2T4UHEZEyyGazRKNRMpkMdXV1GIZBIBCw5+Df/Ca86U2Qz69f/6QnFXs6DA7C0pI97yUiIrYzTZNEIsHSwe/q4eFhent7HY5KRETcYnZ2lqmpKQA6OzsJBoPqDSciIp6jzCXiMitrnmBf0Rj9npROp9m7dy+ZTIaGhgZ2795tX9HhoovgzDM3Fx3+/M/hppuKRQcRqWrKE95WKBSIRqMsLS2VesOp6CAidlGO8LZDveEOFR16e3sZHR1V0UFERDxJPR5ERGy0dvI3v9+PYRj2jMNqmvCBD8CePZu3ve51cPnloPFeRURcLZfLEY1GSafT1NXVEQqFaGtrczosERFxAcuySCQSLC4uAjA4OEhfX5+G4BMREc9S4UHEZVpaWrZcFvdbWloiHo9jWRYtLS0YhkFDgw1fs7kcvOUtcOWVm7ede26xF4SeghKpGcoT3pTJZIhEIuRyORoaGjAMQ38/EbGdcoQ3FQoF4vE4y8vLAASDQbq7ux2OSkREZGdUeBBxmbXdaNWl1jvm5+eZmJgAoL29nbGxMXv+fsvL8OpXFyeM3uizn4Xzzwc9BSVSU5QnvGdtb7impibC4bA9veFERDZQjvCefD5PNBollUrh8/kIhUK0t7c7HZaIiMiOqfAgIrIDlmUxMzPD9PQ0AF1dXQSDQXu6RM/MwEteAr/5zfr19fXwta/BG9+48/cQEZGySiaTxONxTNOkubmZcDhsT284ERHxvGw2SyQSIZvNUl9fj2EYtLa2Oh2WiIiILdTqEXGZXC63btnv9zsYjRzJocnf5ufnAejv72dgYMCeosO+fXDqqfDAA+vXt7bCVVfBi1+88/cQEU9SnvCOhYUFEokEAIFAgFAoRH19vcNRiUg1U47wjlQqRTQaJZ/P09jYSDgc1t9LRESqigoPIi6TzWbXLevi051M0ySRSLC0tATA8PAwvb299hz8rrvghS+Eqan163t74b/+C572NHveR0Q8SXnCG2ZnZ5k6+D3e2dlJMBjUsCciUnbKEd6wvLxMLBbDNE38fj/hcJjGxkanwxIREbGVCg8iLrP2SUg9FelOhUKBWCzGysoKPp+P0dFROjs77Tn4TTfBy14GBwsaJaEQ/OQncMIJ9ryPiHiW8oS7WZbF1NQUc3NzAPT29jI0NGRPbzgRkaNQjnC/xcVFEokElmXR2tqKYRj6W4mISFWq6ceu5ubm+PrXv86ZZ57JYx7zGAKBAH6/n9HRUV7+8pdzzTXXOB2i1KDm5uYtl8Udcrkc+/btY2Vlhbq6OgzDsK/ocPXVxeGVNhYdTjwRbrlFRQcHKE+IGylPuJdlWSQSiVLRYXBwUEWHKqYcIW6kHOFuc3NzxONxLMuio6ODcDisooOIiFStmu7xMDQ0RD6fL/3c3NxMY2Mj4+PjjI+Pc+211/KiF72Iq6++WhM8iQiZTIZIJEIul6OhoQHDMGhpabHn4JdcAu96F1jW+vUnnQTXXgtdXfa8jxwT5QkR2a5CoUA8Hmd5eRmAYDBId3e3w1FJOSlHiMh2WZbF9PQ0MzMzAPT09DA8PKzCtIiIVLWa7vGQz+d56lOfype+9CUeeughUqkUy8vL7Nu3j7PPPhuA6667jnPOOcfhSEXEaaurq+zdu5dcLkdTUxO7d++2p+hgWfDhD8M737m56PCKV8ANN6jo4CDlCRHZjnw+TyQSYXl5GZ/Ph2EYKjrUAOUIEdkOy7KYmJgoFR0GBgZUdBARkZpQ0z0ebrzxRk455ZRN68PhMJdeeikNDQ185Stf4corr+RTn/oUY2NjDkQptWZlZWXdcnt7u4PRCEAymSQej2OaJs3NzYTDYRoabPj6zOfhbW+Dr31t87Zzzin2glDXa0cpT4gbKU+4SzabJRKJkM1mqa+vxzAMPd1eI5QjxI2UI9zFNE3i8TjJZBKAkZERenp6HI5KRESkMmq6x8NWDYW1Dj2pBHDbbbeVOxwRcaGFhQWi0SimaRIIBNi1a5c9RYfVVXjVq7YuOnzsY/DlL6vo4ALKEyJyJKlUir1795LNZmlsbGT37t0qOtQQ5QgROZJDveGSySQ+n49QKKSig4iI1JSa7vFwNGsn4yoUCg5GIrVk7fA9ts0fIMdldnaWqakpADo7OwkGg9TV2VCvnZ+H00+Hm29ev76uDr70pWJvB/EE5QlxgvKEOywvLxOLxUq94QzDoLGx0emwtuff/s3pCGqCcoQ4QTnCHbLZLNFolEwmQ11dHYZhEAgEnA5LRESkolR4OIKbbrqptHziiScedr9MJkMmkyn9vLS0VM6wpMqtvbFty01uOWaWZTE1NcXc3BwAvb29DA0N2TMOazwOL3wh3Hff+vV+P3z72/Dyl+/8PaRilCfECcoTzltcXCSRSGBZFq2trRiGQb0XeqlZFnzoQ/CZzzgdSU1QjhAnKEc4L51OE4lEyOfzNDQ0EA6H1xUiRUREaoWuRA5jYWGBT3/60wA85znP4YQTTjjsvp/+9Kfp7Ows/dP4rSLeZVkWiUSiVHQYGhqyb/K3++6DZz5zc9Ghqwv++79VdPAY5QmR2jQ3N0c8HseyLDo6OgiHw94oOuTzcPbZKjpUiHKESG1aXV1l37595PN5/H4/u3fvVtFBRERqlgoPWzBNk7POOovJyUmam5u5+OKLj7j/Bz/4QRYXF0v/4vF4hSKVapTL5bZclvIrFApEo1EWFxcBCAaD9PX12XPwm2+GZz8bEon160dG4Je/hOc8x573kYpQnhAnKU84w7Is9u/fz+TkJAA9PT2MjY1544ni1dVicfvrX3c6kpqgHCFOUo5wztLSEvv27aNQKNDS0sKuXbtoampyOiwRERHHaKilLbznPe/hRz/6EQCXXHIJj3vc4464v9/vx+/3VyI0qQHZbHbdss6tysjn80SjUVKpVGnyt/b2dnsO/sMfwmtfC+n0+vWPehRcfz0Yhj3vIxWjPCFOUp6oPMuymJiY4MCBAwAMDAzQ399vT2+4cpubg9NOg1tvdTqSmqEcIU5SjnDG/Pw8ExMTALS3t3unMC0iIlJGKjxscN5555WeSvrCF77AW97yFocjklqzdrgGTwzdUAWy2SyRSIRsNkt9fT2GYdDa2mrPwb/2NfibvwHTXL/+6U+HH/0IenvteR+pGOUJcZryRGWZpkk8HieZTAIwMjJCT0+Pw1FtUywGp54Kf/jD+vV+P6yZU0DsoxwhTlOOqCzLspiZmWF6ehqArq4ugsGgNwrTIiIiZaYS/BoXXHABF110EQB79uzh3HPPdTYgqUlrxwDVeKDll0ql2Lt3L9lslsbGRnbv3m1P0cGy4JOfhLe+dXPR4SUvgZ/+VEUHD1KeEDdQnqicfD5PJBIhmUyWesN5puhw773wjGdsLjp0dxd74ontlCPEDZQjKseyLCYnJ0tFh76+PhUdRERE1lCPh4POP/989uzZA8CFF17I+9//focjEpFyW15eJhaLYZomzc3NGIZBY2Pjzg9cKMB73gOXXLJ525veBF/9KtjxPlJRyhMitSWbzRKNRslkMtTV1WEYBoFAwOmwtueXv4SXvhQWFtavHx0tDvGnyYttpxwhUltM0ySRSLC0tATA8PAwvXqoSEREZB0VHih2iT70dNKFF17I+eef73BEIlJui4uLJBIJLMuitbUVwzDs6Y6eTsNZZ8HVV2/e9sEPFntB6Ckoz1GeEKkt6XSaSCRCPp+noaGBcDjsnSeHf/ADeN3rNg+l9OhHww03FIsOB2+UiT2UI0RqS6FQIBaLsbKygs/nY3R0lM7OTqfDEhERcZ2aH2ppbUNhz549aiiI41ZXV7dcFvvMzc0Rj8exLIuOjg7C4bA9RYfFRXjRizYXHXw++OIX4VOfUtHBg5QnxG2UJ8prZWWFffv2kc/n8fv97N692ztFh69+FV71qs1Fh2c+E/73f9XToQyUI8RtlCPKK5fLsW/fPlZWVkq94VR0EBER2VpN93hYOw7r5z//ed773vc6HJFIcazQrZZl5yzLYnp6mpmZGQB6enoYHh62ZxzWycli0eGuu9avb2yEb3wDXvvanb+HVJzyhLiR8kT5LC0tlQrTLS0tGIZBQ4MHLpctCz7xCfjIRzZvO/10+Pa3wY75i2Qd5QhxI+WI8slkMkQiEXK5HA0NDRiGQUtLi9NhiYiIuFbN9niIxWJ87nOfA6Curo7PfvazDA0NHfbfoTFbRcpNE8KVh2VZTExMlIoOAwMD9hUd/vjH4tOkG4sO7e1w3XUqOniU8oS4lfJEeczPzxOLxbAsi/b2dnbt2uWNokOhAG9/+9ZFh7PPhu9/X0WHMlCOELdSjiiP1dVV9u7dSy6Xo6mpid27d6voICIichQeaE2Vh2ma65b3799/xP2Xl5fLHZIIwLohf2wZ/kcwTZN4PE4ymQRgZGSEnp4eew7+m9/Ai18Ms7Pr1w8MFIsOT3qSPe8jFac8IW6lPGEvy7KYmZlhenoagK6uLoLBoD2F6XJLp+Gv/qpYXNjowx+Gj39cQ/yViXKEuJVyhP2SySTxeBzTNGlubiYcDnujMC0iIuKwms2W4XBYXU9FakA+nycWi7G6uorP52NsbIyOjg57Dn7DDcWxtFdW1q9/xCOK2x7xCHveRxyhPCFS/SzLYnJykvn5eQD6+/sZGBjwRtFhYQFe9jL4xS/Wr/f54F//Fd7xDkfCqhXKESK1YWFhgUQiAUAgECAUCqmgIyIisk01W3gQcat8Pr9uuampycFovC2bzRKNRslkMqXJ3wKBgD0Hv/JKePObYc3fCyj2cPjxj2Fw0J73ERHZQHnCHqZpkkgkWFpaAmB4eJje3l6Ho9qmiQl44QvhnnvWr29qKuan17zGmbhExHHKEfaZnZ1lamoKgM7OToLBIHV1NTtatYiIyDFT4UHEZTKZzLplNRaOTzqdJhKJkM/naWhoIBwO2zfO7UUXwXnnbV7/539eHO6ivd2e9xER2YLyxM4VCgVisRgrKyv4fD5GR0fp7Ox0Oqztuf9+OPVUiEbXr+/ogB/8AE45xZGwRMQdlCN2zrIspqammJubA6C3t5ehoSFv9IYTERFxERUeRFxm7VM0eqLm+KysrBCLxSgUCvj9fgzDsKfRZZpwwQXFwsNGZ5wBl11WfNpURKSMlCd2JpfLEY1GSafT1NXVEQqFaGtrczqs7fn1r+ElL4GDN8NKhoaK8wo94QmOhCUi7qEcsTOmaTI+Ps7i4iIAQ0ND9PX1ORyViIiIN6nwIOIyLS0tWy7L9iwtLRGPx7Esi5aWFgzDsGfyt2wW3vIW+OY3N28799xiMUKNOxGpAOWJ45fJZIhEIuRyORoaGjAMwzu/w+uug1e/GlZX169/5COL8wrt2uVMXCLiKsoRx69QKBCPx0uTwQeDQbq7ux2OSkRExLtUeBCRqjE/P8/ExAQA7e3tjI2N2fOk1/JycRLpn/xk87YLLywOu6Su1yIirra6uko0GqVQKNDU1EQ4HPbOECSXXw5nnw2Fwvr1T35ycV6h/n5n4hIRqRL5fJ5oNEoqlcLn8xEKhWjX8KkiIiI7osKDiHieZVnMzMwwPT0NQFdXF8Fg0J5xWGdmisNa/OY369fX18O//zu84Q07fw8RESmrZDJJPB7HNE2am5sJh8P29IYrN8uCz30OPvCBzdtOPRWuvhq8MkyUiIhLZbNZIpEI2WyW+vp6DMOgtbXV6bBEREQ8T+OCiLjM6pohFFY3Dqcgm1iWxeTkZKno0N/fb1/RYd8+eNazNhcdWlvhP/9TRQcRcYTyxLFZWFggGo1imiaBQIBdu3Z5o+hgmvC+921ddDjzTPjhD1V0EJFNlCOOTSqVYu/evWSzWRobG9m9e7eKDiIiIjbxQKtLpLZYlrXlsmxmmiaJRIKlpSUAhoeH6e3ttefgd94JL3oRTE2tX9/bC//1X/C0p9nzPiIix0h5YvtmZ2eZOvg93tnZSTAY9MZkq9ksvOlN8B//sXnb+99fHObPC/8fIlJxyhHbt7y8TCwWK/WGMwyDxsZGp8MSERGpGio8iLhMc3PzlsuyXqFQIBaLsbKygs/nY3R0lM7OTnsO/vOfw8tfDgcLGiWGUZzA84QT7HkfEZHjoDxxdJZlMTU1xdzcHAC9vb0MDQ3Z0xuu3JJJeOUr4ac/3bxtz55i4UFE5DCUI7ZncXGRRCKBZVm0trZiGAb19fVOhyUiIlJVVHgQcZm1F7y6+N1aLpcjGo2STqepq6sjFArRZtdwE1ddVRzCIptdv/7EE+H662FkxJ73KbP5+XmnQxCRMlGeODLTNBkfH2dxcRGAoaEh+vr6HI5qm/bvL84rdPvt69c3NMDXv17MTyIiR6AccXRzc3NMTk4C0NHRwejoqDd6w4mIiHiMCg8i4imZTIZIJEIul6OhoQHDMGhpabHn4JdcAu96V3Eyz7VOOgmuvRa6uux5nzKyLIvp6enS0CIiIrWkUCgQj8dZXl4GIBgM0t3d7XBU2/TQQ8UJox96aP36QAC+973iNhEROW6HrpNnZmYA6OnpYXh42Bu94URERDxIhQcRl8nn8+uWm5qaHIzGXVZXV4lGoxQKBZqamgiHw/b8fiwL/uEf4JOf3Lztla+Eb34TPNBV3bIsxsfHWVhYcDoUESkj5Ymt5fN5otEoqVQKn89HKBSivb3d6bC25447ivMKTU+vX9/XBz/+MTzlKc7EJSKeoxyxNcuymJiY4MCBAwAMDAzQ39+vooOIiEgZqfAg4jKZTGbdshoLRclkkng8jmmatLS0YBgGDQ02fIXl8/C2t8HXvrZ529veBhdfDB7opm6aJvF4nGQyCRSHFhGR6qQ8sVk2myUSiZDNZqmvr8cwDFpbW50Oa3t+9rPivEIHe2mUhMPFeYX+v//PiahExKOUIzbbeJ08MjJCT0+Pw1GJiIhUPxUeRFxm7fiiGmu0aGFhgUQiAUAgECAUCtkzZu3qKrzudfCf/7l528c/Dh/+MHjgKaiNT/mOjY05HZKIlJHyxHqpVIpoNEo+n6exsZFwOIzf73c6rO359rfhDW+AXG79+sc/Hq67DoaHnYlLRDxLOWK9fD5PLBZjdXW1dJ3c0dHhdFgiIiI1QYUHEZdZO1+BbXMXeNjs7GxpvoLOzk6CwaA9jaj5eTj9dLj55vXr6+rgy1+Gv/mbnb9HBWSzWaLRKJlMhvr6ekKhEIFAgKWlJadDE5EyUZ542PLyMrFYDNM0aW5uxjAMGhsbnQ5re/7lX+A979m8/uST4Qc/gM7OSkckIlVAOeJha6+T6+rqMAyDQCDgdFgiIiI1Q4UHEXEly7KYmppibm4OgN7eXoaGhuwZhzUeL07S+fvfr1/f3Az/8R/FIS88IJ1OE4lEyOfzNDQ0EA6HafbAXBQiInZYXFwkkUhgWRatra0YhmFPb7hysyz40IfgM5/ZvO01r4FvfAO80mNDRMSldJ0sIiLiPBUeRMR1TNNkfHycxcVFoDhfQV9fnz0H/93v4IUvhINDN5V0dRWHXHr2s+15nzJbWVkhGo1imiZ+vx/DMDSGr4jUjLm5OSYnJwHo6OhgdHTUG0OK5HLFHnWXXbZ52zveAV/8oifmFRIRcTNdJ9tg4xCAIiIix8EDLTSR2pJKpbZcrhWFQoFYLFYqOgSDQfuKDr/6FTznOZuLDsEg/PKXnik6LC0tEYlEME2T1tZWdu3apcaUSA2p5TxhWRb79+8vFR16enoYGxvzRtFhdRVe8Yqtiw7/9E/wr/+qooOI7Fgt5whYf53c0tKi6+TjMT4OL3mJ01GIiEgVUI8HEZcxTXPL5VqwcZLkUChEe3u7PQf/4Q/hta+FdHr9+kc9Cm64AUIhe96nzObn55mYmACgvb3dOzfcRMQ2tZonLMtifHychYUFAAYGBujv77dnCL5ym5uD006DW29dv76uDr76VTj7bGfiEpGqU6s5AnSdbIuf/xxe9zqYnnY6EhERqQIqPIi4jH/NuM7+GhrjOZvNEolEyGaz1NfXYxgGra2t9hz80kvhnHNgY+Pr6U+HH/0IenvteZ8ysiyLmZkZpg82Arq7uxkZGfHGDTcRsVUt5gnTNInH4ySTSQBGRkbo6elxOKptisWK8wr94Q/r1zc3w3e+Ay99qTNxiUhVqsUcsfE6uauri2AwqOvkY2FZ8LnPwQc/uLnNJCIicpxUeBBxmYaGhi2Xq1kqlSIajZLP52lsbCQcDtvTULIs+OQn4R/+YfO2004r3vCxq7hRRpZlMTk5yfz8PAD9/f0MDAyoMSVSo2otT2zsDTc2NkZHR4fTYW3PPfcU5xU6+ARuSXd3cV6hZz3LmbhEpGrVWo7QdbINFhfhTW+CH/zA6UhERKTKVP+ViIi42vLyMrFYDNM0aW5uxjAMGhsbd37gQgHe8x645JLN29785uLQFh5ojJmmSSKRYGlpCYDh4WF6PdBDQ0TEDtlslmg0SiaToa6uDsMwCAQCToe1Pb/8JZx+evGGzlqjo8Uh/h7zGGfiEhGpErpOtsHdd8OrXgUPPuh0JCIiUoU04KGIyxQKhS2Xq9Hi4iLRaBTTNAkEAuzatcueokM6XRybdKuiwwc/CF/7mieKDoVCgUgkwtLSUukpXzWmRKRW8kQ6nWbv3r1kMhkaGhrYvXu3d4oOP/gBvOAFm4sOj3kM3Hyzig4iUja1kiMKhQLRaFTXyTtxxRXFoWc3Fh18PvjQh5yJSUREqooKDyIuk14z+XF640TIVWRubo54PI5lWXR0dGAYBvX19Ts/8OIivOhFcPXV69f7fPAv/wKf+lRx2eVyuRz79u1jdXW19JRvZ2en02GJiAvUQp5YWVlh79695PN5/H4/u3fvprm52emwtucrXyk+PZrJrF//rGcVe0GMjTkTl4jUhFrIEYeuk1dWVnSdfDwyGfjbv4U3vhFSqfXbenvh+uvhAx9wJjYREakq7n/kV6TG1NXVbblcLSzLYnp6mpmZGQB6enoYHh62ZxzWycli0eGuu9avb2yEK6+Ev/zLnb9HBWQyGSKRCLlcjoaGBgzDoKWlxemwRMQlqj1PLC0tlQrTLS0tGIbhjXHKLQs+/nH46Ec3b3vpS+Hb3wZ9l4tImVV7jtB18g5Fo/DqV8Ntt23e9tSnwlVXQSgEB4evEhER2QkPtOJEasvaC+dqu4i2LIvx8XEWFhYAGBgYoL+/356iwx//CKeeCpHI+vXt7cUhL573vJ2/RwWsrq4SjUYpFAo0NTURDodpampyOiwRcZFqzhPz8/NMHJyIub29nbGxMW/cOCsU4B3vKPZ22Oitb4Uvf9kTQ/yJiPdVc47QdfIO3XADvP71cHAi7nXe/nb4/OfB7698XCIiUrXUAhKRijBNk3g8TjKZBGBkZISenh57Dv5//wcveQnMzq5fPzgI110HT3yiPe9TZslkklgs5r2nfEVEdsiyLGZmZpiengagq6uLYDBoT2G63NLp4o2ca67ZvO3DHy72gvDC/4eIiIutvU5ubm4mHA7rOnm7TBM+8Qn42MeKvfPWammBr34VzjzTmdhERKSqKVOLSNnl83mi0SipVKo0+VtHR4c9B7/hhuJY2isr69f/yZ8Ut+3ebc/7lNmBAwcYHx8HoK2tjbGxMXvmvBARcTnLspicnGT+4BOY/f39DAwMeKPosLBQHEbpl79cv97ng4svLj5BKiIiO7L2OjkQCBAKhXSdvF1zc8WiwvXXb972yEfC974HJ55Y+bhERKQmqPAg4jKpNRN8pVIpAoGAg9HsXDabJR6Pk8lkSpO/2fb/dOWV8OY3Qz6/fv2f/Rn8+McwMGDP+5SRZVnMzs6yf/9+ADo7OxkdHfXGDTcRcUQ15QnTNJmYmGDp4FjSw8PD9Pb2OhzVNk1MwAtfCPfcs359UxN885vFMbRFRCqsmnIEwOzsLFNTU0DxOjkYDHpjCD43uO22Yi6KRjdve8Ur4OtfB03KLSIiZaSMLeIypmluuexV+/btI5PJ0NDQwO7du+1r/OzZA2edtbno8IIXwM9/7pmiw9TUVKno0NfXp6KDiBxVNeWJaDTK0tJSqTecZ4oOf/gDPOMZm4sOHR3Fp0pVdBARh1RTjpiamioVHXp7exkdHVXRYTssqzh80rOetbnoUF8Pn/tcsaeDig4iIlJm6vEg4jL+NRN6+atgcq9CoYDf78cwDHsmfzNNOP/84uRnG73+9cUndzwwyZxpmoyPj7O4uAjA0NAQfX19DkclIl5QTXkilUpRV1dHKBSira3N6XC259e/Ls4rNDe3fv3QULHo8PjHOxOXiAjVlSMODcGn6+RjsLpaHObv8ss3bxschO98B5773MrHJSIiNUmFBxGXWTtJmlcnTDs0ZAZg7+Rv2Sy85S3FISw2eu97i70gPPAUVKFQIBaLsXJwXorR0VG6urqcDUpEPMPreSKTyZSW6+vrCYfDtLS0OBjRMfjxj+E1ryne2FnrkY8sziu0a5czcR2jAwcOOB2CiJSJ13NEoVBY93MwGKS7u9uhaDzmwQeLc9/dfffmbc9+Nnz3uzA8XPm4RESkZrn/Dp2IeMr8/DyJRKL0s21Fh+VlOP30rYsOn/tcsQeEB4oO+Xyeffv2sbKyUprzQkUHEakVq6ur7Nu3r/Tzrl27vFN0uPzy4kTSG4sOT3kK/OpXnig6WJbF9PQ0k5OTTociIrJJPp8numZooLGxMRUdtuvaa4vz3G1VdHj/++HGG1V0EBGRivPeIxAiVW7tUz6FQsEz45halsXMzAzT09Pr1tsS//R0cViL225bv76hAf7934tzPXhANpslEomQzWapr6/HMAxaW1udDktEPMareSKZTBKLxbAsq7TOliH4ys2y4MIL4e/+bvO2U0+Fq68GDwwTZVkWk5OTpaFLRKQ6eTVHrL1OPqS9vd3BiDwin4d/+Af4zGc2b2trKw5Dq3mHRETEISo8iLhMOp1et9zY2OhgNNuz8WZGX18fs7Oz9hx8797ijZ0HH1y/vrW1OCnaC19oz/uUWSqVIhqNks/naWxsJBwOe37cXRFxhhfzxIEDBxgfHwcgEAiUhppzPdOE970PvvjFzdvOPLNY/PbA7980TRKJRGkoxMHBQYcjEpFy8WKOWHud3NDQQD6fdzokb9i/H844A37+883bHvMY+P734YQTKh+XiIjIQd54/EGkrdq+eQAAi/ZJREFUhvh8vi2X3co0TeLxeKnoMDw8zMDAgD0Hv/NOeOYzNxcdenuL3YU9UnRYXl5m37595PN5mpub2b17t4oOInLcvJYnZmdnS0WHzs5OxsbGHI5omzIZ+Ku/2rrocN55xaGXPHBDr1AoEI1GWVpawufzMTo6Sm9vr9NhiUiZeC1HbLxO3uWBYetc4eab4UlP2rrocMYZ8Otfq+ggIiKOU48HEZdZO/SO24fhOXQzY3V1tXQzo7OzE9M0d37wG2+El78cksn16w2jOIGnRy6kFxcXSSQSWJZFIBAgFApRX1/vdFgi4mFeyROWZTE1NcXc3BwAvb29DA0NrRtqybWSSXjlK+GnP9287aKLir0gPCCXyxGNRkmn09TV1REKhWhrayv1fBCR6uOVHAHrr5NbW1sxDMMTxRJHWRb8678W523Y2DOksbE479073gH6PYqIiAuo8CAix+VwNzNs8d3vFudtWDPGKwCPexxcdx2MjNjzPmU2NzdXmsCzo6OD0dFRz4yzKyKyE6ZpMj4+zuLiIgBDQ0P09fUBuL/wsH8/vPjFcMcd69c3NMBllxV7QXhAJpMhEomQy+Wor68nHA57ZyJvEal6h7tOtuUBpmq1vAxvfSt85zubtwWDcNVV8IxnVD4uERGRw1DhQUSO2dqbGQ0NDRiGYd/NjIsvhne/u/g0z1rPfS784AfQ1WXP+5SRZVns37+/NM9FT08Pw8PDeoJLRGpCoVAgHo+zvLwMQDAYpLu72+Gotumhh4rzCj300Pr1gUBxrOy/+Atn4jpGqVSKSCRCoVDQvEIi4iqWZTE9Pc3MzAyg6+Rt+/3v4VWvKv53o+c/H/7jP6C/v/JxiYiIHIEevRVxmY0TwrnN6uoqe/fuJZfL0dTUxO7du+0pOlgWfPjD8K53bS46vOpVcP31nik6jI+Pl4oOAwMDakyJiK3cnCfy+TyRSITl5WXq6uowDMM7RYc77ijOK7Sx6NDXVxxD2yNFh2Qyyb59+ygUCjQ3N/OIRzxCRQeRGuLmHHHoOvlQ0UHXydv03e/CU56yddHh7/++OAytig4iIuJC6vEg4jKFQmHLZTdIJpPEYjEsy6KlpQXDMGhosOFrJJ+Hc86Bf//3zdv+9m+L45h6YF6EQxNtJw/OSzEyMkJPT4/DUYlItXFrnshms0QiEbLZLPX19RiG4frxxUt++lN4xSuKw1istWtX8YbOIx/pTFzHaGFhgUQiAaB5hURqlFtzhK6Tj0M2CxdcAF/84uZtXV3wjW/AaadVPCwREZHtUuFBxGWampq2XHbagQMHGB8fB6CtrY2xsTF7bmasrsLrXgf/+Z+bt33848VeEB54CiqfzxONRkmlUvh8PsbGxujo6HA6LBGpQm7ME6lUimg0Sj6f997QPt/+NrzhDZDLrV//+McXe9sNDTkT1zGanZ1lamoKgM7OToLBoOYVEqlBbswRuk4+DuPj8Jd/CTffvHnbE54A3/se7N5d8bBERESOhQoPIi7T2Ni45bKTynYzY36++JTOLbesX19XB//2b/DXf73z96iAbDZLNBolk8l47ylfEfEct+WJ5eVlYrEYpmnS3NyMYRiuiGtbvvhFOPfczetPOQWuuQY6Oyse0rHaOK9Qb28vQ0NDGrpEpEa5LUesvU4+NARfIBBwOix3+/nPiw9mTU9v3vaWtxTnxLNrfj0REZEyUuFBRA7LsiympqaYm5sDbL6ZEY8XJ/DcOFZpc3Px6dOXvWzn71EB6XSaSCRCPp+noaGBcDhMc3Oz02GJiFTE4uIiiUQCy7K8NbSPZcGHPgSf+czmba95TXH4Cg/02Dg0XvrCwgIAg4OD9PX1qeggIq6g6+RjZFlw4YXF/GSa67f5/XDJJXD22c7EJiIichxUeBBxmY3jsjo1TIJpmoyPj7O4uAjA0NAQfX199hz8d78rFh0ODt1U0tVVHHLp2c+2533KbGVlhWg0imma+P1+wuGwK54sE5Hq5pY8MTc3x+TkJAAdHR2Mjo56Y2ifXK7Yo+7yyzdve+c74Z//2RPzChUKBeLxOMsH56UIBoPemchbRMrGLTli43WyYRiuGfrJlRYW4E1vgmuv3bwtHC4OrfSkJ1U4KBERkZ1R4UHEZdLp9LplJ25kl/Vmxq9+VRxe6eDTmSXBYHECz8c+1p73KbOlpSXi8TiWZdHa2kooFLJnom0RkaNwOk9YlsX09DQzMzMA9PT0MDw87I2n7FdWimNm//jHm7d98pPwwQ96cl6hUChEe3u702GJiAs4nSNg/XVyS0sLhmHoOvlI7r4bXvlKeOihzdte8hK44grQRNwiIuJByv4iLrP2xo0TN3HW3syoq6tjbGzMvpsZP/whvPa1sKZBBMCjH12cwDMUsud9ymx+fp6JiQkA2tvbGRsb88ZTviJSFZzMExuH9hkYGKC/v98bRYfZ2WLh+9e/Xr++vh6++tXiuNkekM1miUQiZLNZzSskIps43ZbQdfIxuuIKeNvbIJVav97ng098olgQ1+9PREQ8SoUHEZdZe/Og0jcSynoz49JL4ZxzNo9X+oxnwI9+5ImneCzLYmZmhumDE711d3czMjLijRtuIlI1nMoTpmkSj8dJJpMAjIyM0OOB724AotHiEH/3379+fXMzfPe7cPrpzsR1jNaOl97Y2Eg4HMbvgbkoRKRynMoRG6+Tu7q6CAaDuk4+nHQazj0XvvKVzdt6e+E//gNe8IKKhyUiImInFR5EBIBUKkU0GrX/ZoZlFZ/W+cd/3LzttNPgO98BDzypaVkWk5OTzM/PA9Df38/AwIAaUyJSEzYO7TM2NkZHR4fTYW3PPffAC18IB5/ALenuLha+n/lMZ+I6RsvLy8RiMc0rJCKuo+vkYxSNwqtfDbfdtnnbU58KV13lmZ7gIiIiR6LCg4isu5nR3NyMYRj23MwoFPC9613w5S9v3vaWtxSf8PHAeK+maZJIJFhaWgJgeHiY3t5eh6MSEamMbDZLNBolk8lQX19PKBQiEAg4Hdb2/OIX8NKXwuLi+vWjo8V5hR7zGGfiOkaLi4skEonSvEKGYVDvgQmwRaT66Tr5GF1/PfzVX8HBIs0673gHXHQRqCebiIhUCfff8ROpMRsnhCt3F+m1NzMCgQChUMiWmxm+TIbRD34Q33//9+aNH/oQ/NM/eWICz0KhQDQaZXV1FZ/Px+joKJ2dnU6HJSI1rJJ5Yu3QPg0NDYTDYZqbm8v2fra65ho44wzIZNavf8xjikWH0VFn4jpGc3NzTE5OAtDR0cHo6KjGSxeRw6pkjtB18jEwzWIv8I99rNgjfK2WFvh//69YkBAREakiKjyIuEyhUNhyuRzKdjNjcZHw295GYGP3YZ8PvvhFeNe7dv4eFZDL5YhEImQyGerq6giFQrS1tTkdlojUuErliZWVFaLRaGloH8MwaGpqKtv72eorX4G3v33zvELPehb88IeemVdoenqamZkZQPMKicj2VCpH5HI5otEo6XRa18lHMzcHZ55Z7O2w0SMfCd/7Hpx4YuXjEhERKTMVHkRcZu1NnXLd4Nl4M6Onp4fh4WF7bmYkk/ie9zwCd965fn1TE3zjG/CXf7nz96iATCZDJBIhl8vR0NCAYRi0tLQ4HZaISEXyxNLSEvF4HMuyaGlpwTAMGjwwNB6WBR//OHz0o5u3vfSl8O1vF58sdTnLspiYmODAgQMADAwM0N/fr6KDiBxVJXKErpOPwW9+U5zPIRbbvO2Vr4Svfx1cOGfS6uqq0yGIiEgV8EALUqS2rJ1boRyTRlqWxfj4OAsLC0AZbmZ84hP4NhYd2tvhBz+A5z3Pnvcos9XVVaLRKIVCgaamJsLhsHee8hWRqlfuPDE/P8/EwYmY29vbGRsb88bQPoVCcXzsr3xl87a3vrU435AHiiemaRKPx0kmkwCMjIzQ44EeGiLiDuXOEbpO3ibLgq9+Fd79bshm12+rr4fPfhbe9z5XDj27uLhINBp1OgwREakC7m99iYhtyn4zIxIpDqW0hjU4iO+66+CJT7TvfcoomUwSi8W895SviMgOWZbFzMwM09PTAHR1dREMBr3xlH06Da9/fXFeh43+4R+KY2p74P9j43jpY2NjdLjwSVgRqU26Tt6m1VX427+FK67YvG1wEL7zHXjucysf1zYcGorX2jgPhYiIyHHQVYKIy5hrxqM2TdO2p0zz+TzRaJRUKlW+mxkf+tC6J3rMhgb42c/wPfax9r5PmRw4cIDx8XEA2traGBsbs2WibRERO5UjT1iWxeTkJPPz8wD09/czMDDgjaLDwkJxGKVf/nL9ep8PLr64ONeDB2ycV8gwDAKBgNNhiYjHlKstoevkbXrwQXjVq+Duuzdve85zikWH4eHKx3UUW80rJCIislMqPIi4TCqVWrfc3t6+42Nms1mi0SiZTIb6+npCoZD9NzN+8xv4j/9Yt2r+da+j59GPtvd9ysCyLGZnZ9m/fz/gsad8RaTm2J0nTNMkkUiwtLQEwPDwML29vTs6ZsWMj8MLXwj33rt+fVMTfPObxXG1PSCdThONRkvjpYfDYZqbm50OS0Q8qBxtidnZWaampgDo7OwkGAx6Ywi+Srv2WnjDG+BgPl3nvPPgU5+CMgx/tVNbDcXr9/udDUpERKqCCg8iVS6dThOJRMjn8+W7mWFZxYvpNQrt7cyccw5uH5XasiympqaYm5sDoK+vj8HBQRUdRKQmbBzaZ3R0lM7OTqfD2p4//AFOPXXzhJ0dHcWbPyef7EhYx0rjpYuIW228Tu7t7WVoaEjXyRvl8/DhDxfnbdiovb04gfSrXlX5uLbhcEPxLm1VPBERETlGKjyIuMzangg77ZWwsrJCNBrFNE38fj+GYZTnZsYPfwi/+MW6VdN/8zcUurrsfy8bmabJ+Pg4i4uLAAwNDdHX1+dwVCIiR2ZXnsjlckSjUdLpNHV1dYRCIdra2uwIsfxuvRVOOw0O3gwrGRqC66+Hxz/embiO0dLSEvF4XOOli4ht7MoRuk7epv374Ywz4Oc/37ztsY+F730PTjih8nFtQ0WG4hURkZqmlo1IlVp7M6O1tZVQKFSemxm5HFxwwbpVVjjM/Bln2P9eNioUCsRiMVZWVgAYHR2ly+WFEhERu2QyGSKRSGloH8MwaGlpcTqs7fnxj4tDKK0ZTgSA/+//gxtugHDYkbCO1cbx0kOhkIYuERFXKBQKxONxlpeXAQgGgxrzfyu/+hX85V/CxMTmba9/PXz1q+DSuXrWDsWreYVERKRcVHgQqULz8/NMHLwAbm9vZ2xsrHw3M/7f/4M//nHdKuuf/gnLxeOC5vN5IpFI6SnfsbExW8a/FRHxAk8P7XPZZfDWt0KhsH79U58KP/oR9Pc7EtaxsCyLmZkZpqenAc0rJCLuouvkbbAs+Jd/KQ41m8+v39bYCF/4Arz97eDS7/WKDMUrIiKCCg8irpPJZNYtH8sTqBtvZnR3dzMyMlK+mxmLi/CRj6xf95SnwGtfWxx724UymQzRaJRsNkt9fT2GYdDa2up0WCIi27aTPJFMJonFYt4b2sey4MIL4e/+bvO2U0+Fq68GDwwTZVkWk5OTzM/PA5pXSETst5Mckc1miUQiuk4+kmSyWAD/7nc3bxsdhauugqc/vfJxbVPFhuIVERFBhQcR18mveWomv/EJmiPYeDOjv7+fgYGB8t7M+OxnYXZ2/bo9e8ClQ0WkUikikQiFQoHGxkbC4TB+F/fMEBHZyvHmiY1D+4yNjVFfX297fLYzTXjf++CLX9y87ayz4GtfKz5h6nKmaZJIJEoTdmq8dBEph+PNEalUimg0Sj6f13Xy4fz+9/DKV279gNWf/zl861uu7nmneYVERKTSlGVEXKZxzc2Txm3eSNl4M2N4eJje3t6yxFcSjxe7Ea/1spfBSScVbxK5zPLyMrFY7P9v787jG6vr/Y+/0mW6r9N2uiftqKCC94JXEVkURWAYZJXNhUEQ4cKPAZTN5Qper6AyMAgiXkVhBgUVHATZBgRBBVxwAy6gMm3SNp3OTPclaZrknN8fZxqbLjNdkpyc9P18POZBOCfp+bZN+vme7+f7/XwxDIP8/Hzcbve8f74iIulkoXHCNE16e3vZsWMHAGVlZTQ0NDhjP4FQCM4+G37845nnrrgCvva1tE12TzV1XyGXy0VDQ4P2FRKRpFjMvYT6yfPwk5/AuefC7v3h4nzxi3DttZDGyfyUluIVERHZTYkHkTQzdanrfJa9RqNRfD4fgUAAl8tFY2MjZWVlyWyi5YtfhPHxf/1/dra1AiINDQ0N0dXVhWmaFBUV0dzc7IxZviIis1hInDBNk56eHvr6+gBYuXIltbW1zijtMzxszSx96qmZ52680VoF4QDhcBifzxerl97c3EyxA8pCiYgzLfReQv3kvZiYgCuvnH3VXXk5/PCHsHZtyps1X9pXSERE7JTQFPfg4CB/+MMfaG9vn/M57e3tbN68OZGXFVm2wuEw7e3tBAIBsrKycLvdqUk6/PnPcPfd8ccuuAD22Sf5116gvr6+2JLi0tJS3G63bqZsohghklqTq+Emkw61tbXU1dU5Y7Bhxw54//tnJh1ycqxBHockHUKhEG1tbYyPj5OdnU1LS4uSDnugOCGSWuon74XfD0ccMXvS4YAD4E9/Svukw/bt22NJh+rqaiUdREQkpRKWeLj22mtZtWoVBx98MG9605s45JBD+L//+78Zz3v++ef55Cc/majLimQcY0qZImMPJYumDmbk5OSkbjDDNK3yFqb5r2MlJTM3mbbZ5Czf7du3A1BZWaklxTZSjBBJnPnEicnSPkNDQwA0NjY6Zz+BN96A974X/vKX+ONFRfDII/Cxj9nTrgUKBoO0tbURDodZsWIFra2tC9rkdblRnBBJjPnECNM02bFjh/rJe/L003DggfD88zPPnXsuPPcctLamvl3zZBgGnZ2dsf3/6urqWLVqlZIOIiKSUgnpWTz44IP893//N+985zv5+te/zvr163n11Vd597vfzYMPPpiIS4gsG8FgcNbHUwUCAfsGMx57zOqIT/W5z6XVRmqmaeL3++ndvfF1TU2Nc2b5ZiDFCJHE2luciEQitLe3Mzo6GlsN55j9BP78ZzjkEGhriz9eXQ3PPANHHWVLsxZqZGSE9vZ2otEo+fn5tLa2apPWPVCcEEmcvcWIyX7yrl27APWTZzAMa/+gD30Idq8UiMnLgzvusP6lcSI5Go3i9XoZHh7G5XLR1NSU/P3/REREZpGQxMNNN93EQQcdxHPPPcfll1/Oxo0beeWVV3j729/Oqaeeyg9/+MNEXCZpRkZGuPbaa9l///0pLi6mrKyMd73rXdx4441MTEzY3TxZZkzTZGBgAL/fT19fH+bUlQXED2YUFBTQ2to6r/qtCRGJWKsdpmpshEsvTc3158EwDDo6OhgcHASgoaGBmpoa3UzZyOkxAhQnJL3sKU5MTEzElfbxeDyUlJTY2NoF+OUv4X3vmznQ09JizSz9j/+wp10LNDg4iM/nwzAMioqKaGlpISdH26rtidPjhGKEpJM9xYjp/eT6+nr1k6caHISTTrImVU1fLdLSYq1+OPdcW5o2X7aV4hUREZlFQu6CXnvtNb74xS/GdVgaGhp49tlnOemkkzj77LMJBoOcd955ibhcQvl8Pt7//vfj9XoBKCwsJBQK8eKLL/Liiy/yox/9iKeeeoqKigp7GyoZb3BwkE2bNnHrrbeybdu22PHVq1dz8cUXs27dutgMJYDi4mKamppSW4f1Bz+AV1+NP3bddWkz4ycSieDz+QgGg7HZPaWlpXY3a9lzcowAxQlJH3uLE6eddhpDQ0NEIhFyc3PxeDzOmWX/4x/DWWdBOBx//N//3VppV1trS7MWqre3l56eHgDKyspoaGhQ6ZJ5cHKcUIyQdLG3GPGxj32MoaEh9ZPn8re/wSmnwJSfXczatdb+dmn+OQ6FQni9XsLhMDk5ObjdbpX4ExERWyXkTigUCs0a0AoKCvjFL37BcccdxwUXXMCtt96aiMslTCQS4cMf/jBer5e6ujqefPJJxsbGCAQC/PjHP6akpIS//OUvfPzjH7e7qZLhtm7dSmNjI5dddhlt08pLtLW1cdlll9HQ0MBPf/pTwBrMaG5uTm3SYWQEvvSl+GMHHJA2tbYnJiZob28nGAzGNvDUzVR6cGqMAMUJSR/ziROrV6/m2WefdV5pn29+E848c2bS4QMfgGefdUTSYXJfocmkw8qVK2lsbFTSYZ6cGicUIyRdzCdGuN1ufvnLX8ZWw6mfPMWmTfCe98xMOrhc8D//Aw89lPZJB1tL8YqIiMwhIXdDLS0tvPjii7Oey83N5f777+fkk0/m0ksv5fbbb0/EJRNi06ZNvPzyywD87Gc/48gjjwQgKyuL008/nf/93/8F4NFHH+Wpp56yrZ2S2bZu3cratWsJBoOYpjmjtNLksWAwyIUXXsjLL79sz2DGhg2wY8fMY2kwqDI+Pk5bWxuhUCi20XZhYaHdzZLdnBojQHFC0sN848T4+DgXXngh//jHP8jNzbWptQtgmrg+97nZy/Wddho8+ig4YGDMNE26urpi+wqtWrWK2tpalS5ZAKfGCcUISQcLvZd44403KCoqsqm1aWZ8HM4/H84+23o8VVUVbN0KX/hCWtzv7ImtpXhFRET2ICER9AMf+ABbtmyZs4ZpTk4OP/nJTzjzzDN5/vnnE3HJhNi0aRMARxxxBAcffPCM82eccQYtLS0AbN68OaVtk+VhcHCQU045BdM0MabXEZ1m8ibivPPOY2hoKBXN+xe/H264If7Y2rXWbFSbjY2N0dbWRiQSIS8vj9WrV5Ofn293s2QKp8YIUJwQ+y0mTpx22mmx+t1pKxym4YtfxPWNb8w89//+H9x7r7WJZ5qLRqP4fL5YXG5oaKC6ulpJhwVyapxQjBC7LSZGnHnmmekfI1LB64VDD4XvfnfmuYMOgj//2dpgOs0NDAzg8/kwTZPi4mI8Ho/2FRIRkbSRkMTDJz7xCY488kj+9Kc/zX2hrCzuvvtuLrvsMg4//PBEXHZJAoEAzz33HABr1qyZ9Tkul4tjjjkGgCeeeCJlbZPlY9OmTQQCgb3eKEwyDINAIJD6m9cvfQmCwX/9f1YWzDZYlGLDw8N4vV4Mw6CwsJDW1lZnzPJdZpwYI0BxQtKDY+LEQoyN4b7kEioeemjmua9+FW65Je1nl4JVZsfr9TI6OorL5cLtdquO/yI5MU4oRkg6yMgYkQqPPw7vfCfM9jfn//0/+PWvoakp9e1aoN7e3tj+f7aU4hUREdmLhKTCDzjgAO699969Ps/lcnHjjTcm4pJL9tprr8U6aPvtt9+cz5s819PTQ39/P5WVlfO+xsjICEVFRbFZbxMTE7GNnqbWXR4bGwOsOraT5XPC4TATExNkZ2fHzd5eyHMDgQCmaZKfnx/rgEQiEUKhEFlZWXE1Hxfy3GAwiGEY5OXlxWZTRKNRxsfHF/Rcl8sVVw5nfHycaDTKihUrYoPHC3muYRgEdw+OT10+HAqFYhttTi45XchzTdMkEAgA1oaB03+fC3nu1N+9aZp885vfZDFuueUWLrroIiKRyLx/94t+n7zwAq4772Tq3M3oOefg2ndfMIxZ3ydTb34mJiZiP5+5fp+LeZ8Eg0F27twJWBttV1RUEAgE4n6fS32fTP19LvV9MtfnfiHPXcjfiEgkQrpwYowAxQnFCcWJPT13b7/7OZ87Nobrwx+m5A9/iGuvmZ2N+Z3vEF23jvHdA/lLjRPz+d0v9n0C0NHRwcTEBFlZWdTU1FBUVBT7m5HucWJkZIR04sQ4oRihGKEYMfdzFx0jCgri7iNGRkYoKCjY6+9+Xu8T04SnnsK84Qayf/nLGT8Ts7CQ8W9+k7xzzrEOGEba3ktMlvib/FteWVnJqlWrMvZeQkREnGvBiYerrrqKr3/968loS0p1d3fHHjc0NMz5vKnnuru7Z71ZCIVChEKh2P8PDw8D0NnZycDAQCKaKxloYGCA9vb2Bb/ONE22bdvGCy+8QHl5eeIbNkXpE0/QePXVuKbUio0WFPDPj32MyKuvzutrvPHGG8lqXszo6Cijo6NJv46T2PXzyJQYAYoTYj8nxImFyO3uxnP++eR5vXHHjfx8OjdsYOQ974G//92exi2BYRhxG0s7gZ0xM1PihGKE2C3TYsRsOjs7l/w1XOEwZY8/zspNmyiYI8aEPB46brqJ0JvfDPO8x0kn/f399Pf3J/Rr6t5KREQSYcHr2G+44QbOPffceS/nTFdTZ3rtaRPaqefmmh12/fXXU1ZWFvvX5IBlmWK/yRktizU5GyVZKn/8Y5ouv5yscDjueO+55xKpqkrqtcW5MiVGgOKE2C/d48RC5P3jH7R+4hMzkg6R0lLav/c9Rt73PnsaJimXKXFCMULslkkxIhmyhoep+sEPeMsxx9D4+c/PmXQY+tCH2HbvvVbSQURERBJqwSseCgsLueuuu+jr6+MnP/lJ3BK+ufziF7/gwx/+8KIa6ASf+9zn+MxnPhP7/+HhYZqammhqaqK2tlbLo7U8etbffU1NDUtx4IEHUlpamvjl0aaJ+V//Rfb118+4ZuTDH6bwy19mn5KSPb5PDMPg9ddfB+BNb3pTQkotGYaB3++P3bRXV1dTXV0du14iS2hkQqml8LSEUaooRsxOcUJxIqPiBAsroxH91a/IOeccXLs3YJ40UVtL6MEHafr3f09MGY3dklVqqa+vjx07dgDW766pqYmsrCxHxonJGfV2UJyYSTFCMWI5x4jZSi1N3kc0NTUtvNSS34/rllvgjjtw7WHWvllVhflf/0XJRRfxFtNM+3sJgB07dsS+/+rqagoKCjLuXkJERDKMuUC/+93vzJUrV5pZWVnm+973PnNoaGjO5z7//PPmYYcdZmZnZy/0Mkn30EMPmYAJmH/729/mfN7Pf/7z2PNefvnleX3toaEhE9jjz0bEMAxz9erVpsvlir3H5vPP5XKZq1evNg3DSHyjwmHT/NSnTNOqghr/7/zzTTMSmdeXiUaj5ssvv2y+/PLLZjQaXXKzIpGIuW3bNvPll182X3nlFXNwcHDJXzPT2fV3KFNihGkqToj90jJOLNSWLaaZlzcjpgTf9CbztSefTEiMSIXe3t5YXPP5fI5p91zs/BuUKXFCMULslhExYhaLvo/44x9N84wzTDM7e/Z7mcl/b36zaX7nO6YZCCTvm0iwUChk/v3vfzdffvll89VXXzXHxsaSfk39HRIRkURYcKmlgw46iOeee46mpiZ+85vf8L73vS82+2vS66+/zkknncShhx7Kb3/7W8wp9eHTRX19feyx3++f83lTz019jchSuVwuLr744kW9dv369bGZLQkTDMIpp8Add8w89+Uvw+23w+6ZSakUDodpa2sjEAiQlZWFx+OhrKws5e2Q+cmUGAGKE2I/l8vFpz/96UW9NilxYqG+8x34yEdgSu16APPQQ2m76y4itbU2NWz+TNNkx44dbN++HYCKiorYSgdZnEyJE4oRYjeXy8WFF164qNemRYxIBMOAX/wC3v9+eNe74Mc/hmh09ucedhg8+CC8/jqcfz5MWYmRzoLBIG1tbUxMTJCbm0tra+sey7uJiIikk0XdNe2zzz48//zzvP3tb+dvf/sbhxxyCG1tbXR3d3Peeefxjne8g4ceegjTNDnooIN48sknE93uJXvrW98au2l85ZVX5nze5Lna2tpZN4MTWSzTNFmzZg35+fnz7vhnZWVRWFjIWWedldjG9PfDhz4EDz00/YLWwNGXvgQ23JyEQiHa2toIhULk5OTQ0tISt0xZ0lMmxAhQnBD7DQ8Pc9hhh6VHnFgI04Rrr4X//E9rUGiqE07AfPxxDAckkE3TpLu7m127dgFWWZP6+vrMGKyzWSbECcUIsVsoFHJmjEiE8XH43vfgbW+D44+HZ5+d/XlZWXDaafD738Ovf20910GJ49HRUdrb24lEIuTn59Pa2jqv8nQiIiLpYtFRt76+nl//+tccdthhtLW1cdBBB/HmN7+ZH/zgB0QiEfbff38efPBBXnjhBT7wgQ8kss0JUVhYyCGHHALA448/PutzTNNk69atABx11FEpa5tkPtM08fv9TExMsHHjRrKysvY6ezIrKwuXy8WWLVsoLy9PXGO6uqwZQM89F388Lw/uv9+aEWSDQCBAW1sb4XCYFStW0NraGlcjVtKb02MEKE6Ivfr7++no6KCkpITvfOc79saJhYhG4YILrJVy0513nhVXHPC33DAMOjo6GBgYAKy/aTU1NUo6JJDT44RihNhpsp9cUFDArbfe6pwYsVS9vfDf/w1uN3z60zDHhtEUFcEll8Abb8BPfgLvfndq25kAQ0ND+Hw+DMOgqKiIlpaW2D4TIiIiTrGkdH9JSQknn3wyYN0gB4NBWlpauOeee/jrX/+a9pvArVu3DoBf/epX/P73v59x/r777qOtrQ3A+bNCJG1MDmYMDg4CcOqpp/LII49QUFCAy+WaMagxeaygoIBHH300sTeur74K732v9d+pysrgiSfgpJMSd60FGBkZob29nWg0SkFBAa2trbGN18Q5nB4jQHFCUs80TXbu3El3dzdglfb5xCc+YV+cWIhg0Cqt9N3vzjz3pS/B//4v7N4gNJ1FIhG8Xi8jIyO4XC6am5s1Uz1JnB4nFCPEDtP7yevWrXNGjFiKf/zDWkXX3AzXXAM7d87+vLo6+NrXoLMTbr4ZWlpS2sxE6evro7OzE9M0KS0txe12xzbjFhERcZJFJR5M0+Tuu+9mn3324TOf+QxArIMzOjrKW97ylsS1MInWrVvH/vvvj2manHLKKTz11FOANTB83333cd555wGwZs0aPvjBD9rZVMkQkUiE9vb2GYMZRx99NF1dXdx88820TOsgt7a2cvPNN+P3+xN7o/D883DooVbHfKr6evjNb+DwwxN3rQUYGBjA5/NhmibFxcV4PB5yHDBQJf+SKTECFCcktUzTZPv27ezcPaBSXV0dK+1jS5xYiMFBOPpo+PnP44+7XPDtb1srIBywWiAcDtPe3h63r1Bpaandzco4mRInFCMk1ebqJ6d9jFgM04Tf/taaCLXvvlb512Bw9ufuvz/cdRd4vXDVVVBRkcqWJsz0fYUqKyu1r5CIiDiay1zgbm33338/11xzDa+//jqmaVJQUMAll1zCxRdfzKc//WkeeeQRSktL2bJlS1oui57O6/VyxBFH4PV6AWvZtGEYjI+PA3DAAQfw1FNPUbGAzsvw8DBlZWUMDQ3pZlViJiYm8Pl8hEIhsrOzaW5unnW/guHhYV566SXGxsbYZ599cLvdiS/t8ItfwOmnz+y877MPbN1qLV9eAsMweHX3Koq3ve1t8+osm6ZJb29vbIPJ8vJyGhoaVNZikez6O5RpMQIUJyQ1DMOgq6uL4eFhAOrq6li5cuWsz01JnFgIvx+OOQam17lfsQLuuQdOOSXu8GJiRCqMj4/j8/kIh8Pk5OTg8XjIz8+3u1lJYeffoEyLE4oRkgrT+8llZWU0NDTM+vcz7WLEAhnRKF233ELVXXdR+NJLe37yUUfBZz9r7VXnoO9xNpOleCdXxdfU1FBdXW3b705/h0REJBEWfKd32mmn8dprr5GVlcW5557LP//5T6677jrq6ur4+c9/zllnncXw8DDHHnssP/nJT5LR5oTyeDy89NJLfOlLX2K//fbD5XKRm5vLO9/5TjZs2MDvfve7Bd0oiMxmfHx83pskr1ixIjboXltbm/jO5g9+YM0cmp50eM97rH0elph0WAzTNOnp6YndTFVVVSnp4FCZFiNAcUKSLxqN4vV6GR4exuVy0dTUNGfSAVIQJxbi9detkn3Tkw6lpVbJvmlJh3QVCARob2+P21coU5MOdsu0OKEYIck2vZ+8cuVKGhsb50zaplWMWKjxcVynn07zZz4zd9IhNxfWrYO//c2aMHXUUY5POkwvxat9hUREJFMseMVDVlYWJ5xwAtdddx1vfetbZ33OFVdcwY033khWVhYbN27k4osvTkhjnUKzA2SqsbGx2MZgeXl5uN3uPe5XkLSZoKYJ110HX/zizHNr11obr82RDFmohXwPhmHg9/sZGhoCoLa2lqqqqoS0Yzmz6++QYsT8KE7IpHA4jM/nY3x8nKysLJqbmykuLt7ja9JmxcDvfmfFj/7++ON1dfDYY/Bv/zbry9Km/bsNDw/HamkXFBTgdrszvsSfnX+DFCf2TjFCJi2mn5xuf2PnbXAQTjwRnn129vNlZXDBBXDxxdDQkMqWJVUkEsHn8xEMBmOTD9Lhc6+/QyIikggLvqv67W9/y3vf+949PueGG25g1apVXHXVVVx66aX09PTw1a9+ddGNFHGqqYMZhYWFNDc32zOYEY3CpZfCt74189zZZ1sbgebmprpVRKNROjo6GBsbw+Vy0dDQQHl5ecrbIYmjGCEyf6FQCK/XGyvt43a7KSgosLtZ8/PII3DqqTNXz73lLdYMVI/HlmYt1MDAAH6/H7A2OlYt7eRTnBCZn6n9ZIDGxsbM7Sd3d8OaNTDbKgePx7qPOeccKClJdcuSar6leEVERJxqwXdWe7tRmHT55Zdz5513kp2dzde+9rUFN0zE6fr7++no6MA0TUpKSua9SfLURUgLXJA0u1AIzjxz9qTD5z5nlV6yIekwudH22NhYbJZvxt5MLSOKESLzEwgEaGtriyvtM9+kQ8LjxELddReccMLMpMO7321tBOqApINpmuzcuTOWdCgvL6e5uVlJhxRQnBDZu+n9ZLfbPe9+su0xYqH+/nerZN+0pEO0uBjj7rvhn/+ESy7JuKTDQkrxioiIOFVS767OOussfv7znztn9p5IAkwOZnR3dwNQUVGxoMGMQCAw6+NFGRqyZg/dd1/8cZcLvvlNq/SSDbVDQ6EQbW1tjI+Pk52dTUtLCyUZdjMhe6cYIcvVyMgI7e3tRKNRCgoKaG1t3WMJvukSGicWwjTha1+DT37SWkk31THHwNNPQ3V16tqzSKZpsn37dnbu3AloX6F0pjghy9HExERcP9nj8Syon2xbjFiM3/8eDjkEfL64w+GqKtrvugs++lHIwNJ3Y2NjtLW1EYlEyMvL075CIiKSsZIexY899lh++ctfJvsyImlhcjCjf3e96+rqavs2Btu+3Uo6/O1v8cdzc+Huu+H005N2adM0GRgYIBAIUFNTQ3V1dexnEAwG8Xq9RKNRcnNz8Xg85OXlJa0tkt4UI2S5mVrap7i4mKamJrKzs21u1TwYBlx2Gdxyy8xzZ50Fd9xhy+q5hTIMg66uLoaHhwHtK+QEihOynASDQXw+H5FIJPP7yY89Bh/5CExLjphvfjNtt9xCuLHRpoYlV9qU4hUREUmBlES497znPam4jIitpg9m1NXVsXLlygV/ncLCwlkfL8g//wlHHQVeb/zxkhJ44AH44AcX93X3YnBwkE2bNnHrrbeybdu22PHVq1dz8cUXc8oppzA8PIxhGOTn5+N2u8l1wECVJJdihCwHpmnS29vLjh07ACgrK6OhoWFRpX0SEicWIhSCdevgJz+Zee7KK61VEA5YLaB9hZxLcUKWg9HRUTo6OpbcT055jFiMzZvh3HMhEok//q53Yf7iF4R37bKnXUnW398fWxWvfYVERGQ5UJQTSYBoNIrX62V4eBiXy0VTU9Oikg5A3OqIRa2U+OMfrTqp05MONTXwzDNJSzps3bqVxsZGLrvsMtra2uLOtbW1cdlll/GWt7yF3/zmNxQVFdHS0qKkg4gsC6Zp0tPTE0s6VFVV0djYuOjBhiXHiYUYHoa1a2dPOtx0E3z9645IOoTD4UXXSxcRSbahoSF8Ph+GYSy5n5zSGLFQpgk33GAls6cnHY4+2jEl+xZqqaV4RUREnEqRTmSJJgczAoFAbDCjrKzMnsZs3QpHHAG9vfHHV6+G55+HAw9M0mW3snbtWoLBIKZpztjIbvLY+Pg4F154Ia+//rozSouIiCzR5Gq4vr4+wCrtU1tbm36DQbPZsQPe/3546qn447m58KMfWaWXHGC2fYWKi4vtbpaICAB9fX2x0julpaW43e7M7CcbBnz2s9ZKuek+/nF46CHIwL/N0/cVqq6upr6+3hn9ABERkSVS4kFkCaYOZuTk5CRkMGNiYmLWx3v1ox/BccfB2Fj88QMPhOees5IPSTA4OMgpp5yCaZoYhrHH504mJE499VQGBweT0h4RkXQRjUbx+XwMDQ0B0NjYmJD9BBYdJxbijTes1XN/+Uv88aIiePhha8NPBwgGg7S1tREOh1mxYgWtra3aqFhE0sLkarjt27cDUFlZmZDSOymJEQs1MWElFzZunHnu8sth0yZYsSL17UoywzDo7OyM7f9XV1fHqlWrlHQQEZFlQ4kHkUUKBAJJGcwIh8OzPt6jG2+0OvPTlywfeaRVXmnVqiW3ay6bNm0iEAjsNekwyTAMAoEAmzdvTlqbRETsFolEklbaZ1FxYiH+9Cc45BCYVjaP6morphx1VOKvmQQjIyO0t7cTjUbJz8+ntbU1czdpFRFHMU0Tv99P7+5VyjU1NdTV1SVkQDrpMWKhRkasyVH33jvz3IYNVumlDCw5lMhSvCIiIk6Vks2llyvDMOY9GCvOMjIyQmdnJwD5+fk0NzeTk5OTkN/31FlOWVlZe/+a3/8+WZdfPuOwecYZmHfeac0eStL70DRNbr311kW99pZbbuGiiy7SjJ8k0d8eEftMTEzg9XqZmJggOzsbt9ud0A0+c3JyZn2cEE8+CSefDKOj8cdbWqxyfm9+c2KvlySDg4N0dXUBUFRURHNzc2aWLhERx5mcBT8yMgJAfX09lZWVCfv6SY0RC7VzJxx7rJXQnionB+66Cz72MVualWzhcBifz8f4+DhZWVk0NzerxJ+IiCxLSjwk0euvv64OxjIwPj7OP/7xj6R87fb29j2ezxoe5i1XXjlj6VLvxz9OzxVXWKUykmhgYIBt27Yt+HWmabJt2zZeeOEFbe6ZJKPTBw1FJCWCwSA+n49IJEJubi4ejyfhs+ynfr2Efu0f/xjOOgumz5D993+Hxx6D2trEXSuJent76enpAaCsrIyGhgZt4CkiaSESieDz+QgGg7FZ8KWlpQm9RtJixEK1tVkbRk+/Hykqgp/9zDqXgUKhEF6vl3A4TE5ODm63WyX+RERk2VLiQcTBqu+4g5xpeyX0XHYZvZ/8JKRgJUEgEFjS68fGxpR4EJGMMTo6SkdHB4ZhkJ+fj9vtJjc31+5mzc/NN8++WfQHPgAPPAAJHhhLBtM02bFjR6x0ycqVK52zkbeIZLyJiQl8Ph+hUIjs7Gyam5spKiqyu1nJ8Ze/wJo1sGNH/PGqKnj0UXjXu+xpV5IFAgF8Ph/RaJQVK1bg8XhYkYF7V4iIiMyXEg9JtO+++yZ8BovYY3IwY3JjsJUrV1JTU5OUwQzDMHj99dcB6z005yxNnw/XPffEt/Okk6jZsIGahLdqdjU1S7vSgQceqFqnSTI8PGx3E0SWlaGhIbq6ujBN01mlfUwTPvc5+PrXZ5477TTYvBkcsC+CaZp0dXXFNvJetWoVVVVVSjqISFoYHx/H6/USiUTIycnB4/GQn59vd7OS4+mn4cQTrb0dpvJ4rJJ9b3mLHa1KupGRETo6OjBNk4KCAtxut/2lrkRERGymSJhEWVlZWtqfAQzDoLu7OzaYUVtbS1VVVdKuNzY2FnscDAYpKSmZ/Yn/9V8QCv3r/3NycH3967hS+J6rrq5m9erVtLW1YZrmvF/ncrlobW3VoFAS6W+PSOr09fWxfft2AEpLS2lsbEzqZ3BqnBgbG5s7TuxNOAyf+pSVXJju4outVRAO+FsSjUbp7OyMlZhraGigoqLC5laJiFjGxsbw+XwYhkFeXh5utzups+ATFiMW4yc/gU98YmbJvn/7N6tkX11d6tqSQgMDA/j9fgCKi4tpampyxuQDERGRJEv/u0kRG0WjUXw+Xyzp0NjYmNSkw7y9+CL86Efxxy68MOWbfrpcLs4777xFvXb9+vVKOoiIo5mmSU9PTyzpUFlZSVNTkzMSf2NjcMIJsycdrrsOvvlNRyQdIpEIXq+X0dFRXC4XbrdbSQcRSRvDw8N4vV4Mw6CwsJCWlpbMLb1z661w5pkzkw7vfz88+2xGJh1M02TXrl2xpENZWZlzVjyKiIikgFY8iMxhcjBjfHycrKwsmpqaUjJjaOrmY7NuRGaacPnl8cfKyqwVECnW39/PYYcdRn5+PuPj4/Na9ZCVlUVBQQFnnXVWClooIpIcpmni9/sZ3L3PTk1NDdXV1SlJqO41TuxNby8cdxz8/vfxx7Oz4Xvfg09+coktTI2JiQm8Xi8TExNkZ2fjdrspLCy0u1kiIoDVT+7u7gagpKQkZYnpJceIhTJN+MIX4PrrZ5479VS4+25HlOxbqMnJB319fYD2FRIREZlN+k9lE7HBxMQEbW1tjI+Pk52djcfjSdky5ak3JLPenDz8sDVraKrPf97arC1FTNNk586ddHd3U1payve+9715lRbLysrC5XKxZcsWbSotIo5lGAYdHR2xpEN9fX3S9v2ZzV7jxJ74fHDooTOTDgUF8POfOybpEAwGaWtrY2JigtzcXFpbW5V0EJG0MLWfDFBRUUFzc3PKVsMtKUYsVCQC5547e9Lhoovg3nszMulgGAZdXV2xpENtbS11dXVKOoiIiEyjFQ8i0wSDQXw+H5FIhNzcXDweD3np0mEOh+GKK+KPNTfD+vUpa4JpmnR3dzMwMABY+zx89KMfpaqqilNOOYVAIBB73qTJTnhBQQFbtmzhqKOOSll7RUQSKRKJ4PP5CAaDuFwumpqaKC0ttbtZ8/PSS3DMMbC7NFRMZaWV1D74YHvatUCjo6N0dHTE6qV7PB5yc3PtbpaICKZpsn37dvr7+wGrn5zKxHRKBQJw+ulW/Jjuq1+Fz30OMvD7jkajdHR0xPbSaGxs1IQqERGROWjFg8gUo6OjtLe3E4lEyM/Pp7W1NeVJh4mJiVkfA3DHHfD3v8cfu/56yM9PQcus2T2dnZ2xpENdXR2rVq3C5XJx9NFH09XVxc0330xra2vc61pbW7n55pvx+/1KOoiIY01MTNDe3k4wGIythrMj6bDHODGXZ5+Fww+fmXRoaoLf/tYxSYehoaHYJq2FhYW0trYq6SAiaWGynzyZdJjaT06lRcWIherrgyOPnJl0yMqy7lc+//mMTDpEIhHa29sZGxsjKysLt9utpIOIiMgeaMWDyG5DQ0N0dXVhmiZFRUW2bQwWnrIhWzgcJn8yqTA8DNdcE//k//gPOOOMlLRrcqPtQCCAy+WisbGRsrKyuOeUl5ezfv16LrroIl544QXGxsY48MADqaqqysyZXiKybIyPj+P1eolEIuTk5ODxeP719znF5owTc9myBT76UQiF4o+//e3w+OPQ2JiEViZeX19fbCPv0tJSGhsbnbGRt4hkvPn0k1NlwTFioTo64Oij4fXX44/n58NPfwof/nBir5cmtK+QiIjIwinxIEJ6DWbk5OTM+phvfAN27Yp/8oYN1syiJAuHw3i9XkKhUGx2T1FR0ZzPd7lclJeXU15ezsqVK5V0EBFHGxsbi82yz8vLw+12s2LFCtvaM2ecmM13vgMXXmht/jnVoYfCQw9BRUUSWphYk/XSd+2OgZWVlaqlLSJpY3o/ubm5meLiYtvas6AYsVCvvGKV7PP7449XVFirH9773sReL02kdSleERGRNKbEgyxrpmmyY8cOent7gfQYzJjaiY097uqCG2+Mf+Lxx8P73pf09oRCIbxeL+Fw2PZZviIiqTY8PExnZyemaVJYWEhzc3PiB3IWaNY4MZ1pwpe/bP2b7oQTrA0/CwqS1MLEmb6vUE1NDdXV1Uo6iEhamN5PdrvdFNj8t3VeMWIxfvMb6/5jcDD+eGMjbN0Kb3tb4q6VRqbuK5Sfn4/b7VaJPxERkXlS4kGWLdM08fv9DO7uPKf1YMYXvwjj4//6/+xs+PrXk37ZQCCAz+cjGo2yYsUKPB6PrbN8RURSqb+/n+7ubgBKSkpoampyRmmfaNRa5fDd78489+lPw223gc3Jk/mYrJc+MjICQH19PZWVlTa3SkTEsqz6yT//OZx5Zvz9CFjJhscft/YLykDpUopXRETEqdL/rlMkCRw1mPHXv8LmzfHHPv1p2HffpF52ZGSEjo4OTNOkoKAAt9tt+yxfEZFUME2TXbt2sXPnTgAqKiqor69Pz8T0dMGgtZ/Dz38+89yXvgTXXuuIDT8jkQgdHR2xeulNTU22bOQtIjKbZdVP/u534T//Ewwj/vghh1gl+9L1HmqJ0qkUr4iIiFNlaO9IZG6RSASfz0cwGEzLwYyxsbF/PR4dpeTyy+Nrc5eUWANHSTQwMIB/d+3W4uJimpub1dEWkWXBNE22b99Of38/ANXV1dTU1KRV0iEuToyNUVJSYv3PwIBVRuk3v4l/gcsF3/42XHBBCls5N9M0GRgYIBAIzLracGJiAp/PN+99hUREUml6P7mpqSmtZsHPGSMWyjThK1+Ba66Zee744+HHP3ZEyb6FSsdSvCIiIk6lxIMsK1MHM7Kzs3G73RQWFtrdrDllP/kkPPVU/MGrr4aamqRczzRNent72bFjBwDl5eU0NDSooy0iy4JhGHR1dTE8PAxAXV0dK1eutLlV8+T3Wxt+vvJK/PG8PLjnHjj5ZHvaNcXg4CCbNm3i1ltvZdu2bbHjq1ev5uKLL2bdunXk5+fj9XqJRCLaV0hE0sr0fnJZWRkNDQ2ZOTknGoX/9//gO9+Zee5Tn4Lbb3dEyb6FclQpXhEREQfIwF6SyOzGx8dpa2sjFAqRk5NDS0tLWiYdYhvSRSIUfOlL8ScbG+HSS5NyXdM06enpid1MVVVVKekgIstGNBrF6/UyPDwcWw2XrkmHqRuXFhQUwGuvwcEHz0w6lJZaG36mQdJh69atNDY2ctlll9HW1hZ3rq2tjcsuu4zGxkbuvvtuIpEIeXl5tLa2KukgImlhtn5yupbemREjFmp8HE47bfakwxe/aJVeysCkg2EYdHR0xJIO9fX1abfiUURExGnSr6ckkgRjY2O0tbXFBjNWr16dtoMZkzcwFT//Oa5XX40/+T//A0lIlkzO8u3r6wOgtraW2tpadbRFZFkIh8O0tbURCARipX3Kysrsbtacpg50Zf3+93DoodDZGf+kujqr5NL73pfi1s20detW1q5dSzAYxDRNzKnlAyF2LBAIcMEFF/DHP/6RlpaWzN2kVUQcxWn95LgYsdDEyOCgtXpuy5b44y4X3HabVXopTb/vpYhEIrS3tzMyMoLL5aK5uTl99/8TERFxECUeJOMNDw/j9XoxDIPCwkJaWlrIzc21u1l7lBUIUHPbbfEH//3f4eMfT/i1otEoPp+PoaEhXC4XjY2NVFVVJfw6IiLpKBQKzVgNV1xcbHez5qX417/G9aEPwe79KGLe8hZ4/nl4xzvsadgUg4ODnHLKKZimiTF9Y9JpJhMQF198MaOjoylqoYjI3Kb2k4HM7id3d8Phh8Ozz8YfX7ECfvpTuPBCe9qVZBMTE7S3txMMBsnOzsbj8aTV/n8iIiJOpsSDZLT+/n46OjowTZOSkhI8Hg85ab40OBwOU3XXXeTu3tAsZsMGSPDGdZOze8bGxmKzfMvLyxN6DRGRdBUIBGhrayMcDrNixQpaW1sXV5YixcLhMOUPPIB7/XpcwWD8yXe/G557DjweW9o23aZNmwgEAntNOkyaXPmwefPmJLdMRGTPnNpPDofDsz7eo7//Hd77Xnj55fjjkyX7PvKRBLYwfcxWireoqMjuZomIiGSM9B6BFVkk0zTZtWsXO3fuBKCiooL6+vq0XRI9Vdjno+quu+IPHnssfPCDCb1OKBTC5/MxMTERm93jhAE3kUxiGMa8B2QlsUZGRujcXZ4oPz+f5uZmcnJy0v/3YZqY119P45e/PPPUMcdg/vSnUFQEafB9mKbJrbfeuqjX3nLLLVx00UWOiNtOlPbvcxGbTe8nu93utNwbbjYTExNxj/Py8vb8gt//Htauhd2lpGJqa+Hxx+Hf/i0JrbTf2NgYPp8PwzDIy8vD7XarxJ+IiEiCKfEgGcc0TbZv307/7tIT1dXVztkYbGCAgk9+kqypM1izsuAb30joZYLBIF6vl2g0Sm5uLh6PZ+83JSKScK+//rpjyvpksvHxcf7xj3/Y3Yy9Mwxqv/ENqn70oxmnBo4/Hv+114LPl/p2zWFgYIBt27Yt+HWmabJt2zZeeOEFR8wudiKVshKZm9P7ydlTVkhn72219GOPWasZAoH4429+s7XSoaUlCS203/DwMJ2dnZimSWFhYWzygYiIiCSWoqtklMnN34aHhwGoq6tj5cqVNrdqnvx+OOYYsl95Jf74uefC29+esMuMjo7S0dGBYRjk5+fjdrvTfs8LEZHlzjUxQcMXvkD544/POLfrk59kx2WXpd2Gn4HpA1kLNDY2psSDiKRUJvST8/PzZ308w+bNcM45EI3GH3/Xu+CRR6C6OkkttFd/fz/d3d0AlJSU0NTUtPBNuEVERGRelHiQjDG5+VsgEIhtklxWVmZ3s+bntdfg6KNhd9mPSWZVFa7//u+EXWZwcBC/349pmhQVFdHc3Lz3mVAikjT77ruvNjBMEdM02bFjR2w13MqVK52zGm54GNdHPoLrqadmnIpu2MDKyy4jHVPsNTU1S3r9gQce6JzJAw4zOUFDRP5laGiIrq6uzO8nmybccANcddXMc0cfDfffDxm4GtPJpXhFREScSokHyQjhcBiv10soFCIrK4vm5mbnlC954QU47jjYPRg2KVxdTfYTT+CqrU3IZXp7e+np6QGgtLSUxsZGze4RsVlWVpY+hylgGAbd3d0MDQ0BUFtbS1VVlc2tmqeeHmufn7/8Je6wkZOD/6tfpeGyy9L2PVRdXc3q1atpa2vDNM15v87lctHa2kpVVZUGhJIkXd8zInbp6+tj+/btQIb3kw0DPvtZuPnmmec+/nH4wQ/AYSs85sPRpXhFREQcLAN7U7LchEIh2traCIVC5OTk0NLS4pykwyOPWJtGT0s6hDwe2u6+m8Cb3rTkS5imSU9PTyzpsHLlSi0pFpFlY3I13GTSobGx0TlJhzfegEMOmZF0MIuL8d12G0PHHrvkckbJ5HK5uPjiixf12vXr12tASESSbrKfPJl0qKysdHw/eWpciIsRExNWcmG2pMPll8OmTRmZdDAMg87OzljSoa6ujlWrVinGiIiIpIBze1QiWJ3ptrY2wuEwK1asoLW1lYKCArubNT933gknnABTN5IGou98J22bNxNuaFjQDNHZmKaJ3++nt7cXgFWrVlFbW6uOtogsC5FIhPb2dsbGxsjKysLtdjtnz4A//Qne+15oa4s/Xl1N4JFHGHvvewGWHCeS7eSTTyY/P3/ecScrK4vCwkLOOuusJLdMRJa76f3kmpoa6urqHN9PnhoXYo9HRmDtWrj33pkvuPFGq/SSg5Mtc4lGo3i9XoaHh3G5XDQ1NamEn4iISAplXu9Clo2RkRHa29uJRqMUFBTQ2trKihUr7G7W3pkmXH/97Ju5rVmD8ctfEq2oAPayIdxeGIaBz+djcHAQgIaGBqqrqx1/MyUiMh+Tq+HGx8fJzs7G4/FQUlJid7Pm58kn4f3vh1274o+3tsLzz7Pi4INjh5YSJ5JtcHCQoaEhNm7ciMvl2usM4qysLFwuF1u2bHFOgkhEHMkwDDo6OmL95Pr6+owpvTNjc+mdO+GII+CXv4x/Yk4O/PCH8JnPpLiFqREOh2lrayMQCMQmHzhm/z8REZEMocSDONLAwAA+nw/TNCkuLsbj8ZCT44AtSwwDLr0UPv/5mefWrYMHHyR7ykazi93QbnKW7+joKC6Xi+bmZip2JzNERDJdMBikra2NiYkJcnNzaW1tpbCw0O5mzc+991qzUkdH448fcAA89xy86U1xsSFdNz7t7e2lq6sLgGOPPZaHH36YgoICXC7XjIG9yWMFBQU8+uijHHXUUXY0WUSWicl+8sjISKyfXFlZaXezEiYuRni91uq5P/0p/klFRVbJ1499LLWNSxFHl+IVERHJIEo8iKOYpsmuXbvw+/0AlJWV4Xa703bgJU4oBB/9KNxyy8xzV11llV5KQF3ViYkJ2traCAaDZGdn09LSQumUZIaISCYbHR2NrYbLz8+ntbWVvLw8u5s1Pxs3WnEiHI4//sEPwjPPQG2tLc1aiMkNPKfuK9TY2MiaNWvo6uri5ptvprW1Ne41ra2t3Hzzzfj9fiUdRCSpJiYmaG9vXxb95PzXXsN16KGwbVv8iaoq+NWvIEP/3jq6FK+IiEiGccAUcRHL5OZvfX19AFRVVTlnY7DhYTj5ZHjqqZnnNm60VkHsFp4y4BQOhxc0YDY+Po7X6yUSiZCbm4vb7U7rMhwiIok0ODiI3+/HNE2Kiopobm52RmLaNOHqq+Eb35h57vTTrQ0/p8SCpcSJZDJNk66urthG3qtWraKqqioWp8vLy1m/fj0XXXQRL7zwAmNjYxx44IFxzxERSZap/eScnBw8Hk9G9pPD4TBFv/sdzZdeimtsLP5kSwts3QpvfrM9jUuykZEROjo6ME2TgoIC3G63M1bFi4iIZChFYXEEwzDw+/2xwYza2lqqqqpsbtU89fTAscfCX/4Sfzw31xpMOvPMuMMTExNxj+c7oDQ2NobP58MwDPLy8vB4POQmYAWFiIgT9PX1sX37dgBKS0tpbGzc654CaSEchk99CjZvnnlu/XorOT3t+1hsnEimaDRKZ2cno7tLRDU0NMxZ4s/lclFeXk55eTkrV65U0kFEkm7Z9JNDIczbbsN91VVkRSLx5/7t3+Dxxx2xem4xBgYGYqvii4uLaWpqcsbkAxERkQymxIOkvWg0SkdHB2O7Z+w0NjY6Z9PJN96Ao4+Gtrb448XFsGULfOhDM16ymNrdw8PDdHZ2YpomhYWFzik/JSKyRKZpsmPHDnp7ewGorKykrq7OGYPZY2Nw6qnw2GMzz11/vVWGb5bvI932eIhEIvh8PoLBYKxeumM28haRjDe9n9zc3Jx5s+D7++E734FbbyV/d6m7OEccAQ88ABm4ubJpmvT29rJjxw7AKsXb0NDgjMkHIiIiGS7DelySaSKRCF6vl/HxcbKysmhqanLOYMaf/gRr1sCuXfHHq6utQaZ3vnPWl01d8j2f5d/9/f10d3cDUFJSQlNTkzraIrIsmKaJ3+9ncHAQgJqaGqqrq52RdOjttTaR/sMf4o9nZ8Mdd8DZZ8/50oXGiWSamJjA6/UyMTFBdnY2brfbORt5i0jGy/h+8rZtcPPN8IMfQCAw+3NOPRXuvjuuZF+mcHQpXhERkWVAiQdJW6FQCJ/P58zBjCeftPZ02F1yIqa11aqr+qY3LfkSpmmyc+dOdu1ObFRUVFBfX6+OtogsC4Zh0NnZycjICLDn0j5px+uFY46Bv/89/nhBAdx3n5WQcIBgMIjP54vtK+TxeNKi7JOIiGma7Nq1i507dwIZ2E/+3e9gwwZrFYNhzPk086KLcH3zm1ZSO8M4uhSviIjIMqHEg6SlYDCI1+slGo06bzDj3nth3TqrbvdUBxwAjz6akLqqpmnS3d3NwMAAANXV1dTU1GTOzZSIyB5ML+3T1NREaWmp3c2an5despIOu/ejiKmshIcfhoMPtqddCzQ6OkpHR0fm10sXEccxTZPt27fT398PZFA/ORqFhx6yEg7PP7/Hp46++930nnMOzeedhyuTVnjs5uhSvCIiIsuIEg+SdqYOZuTn5+N2u50zmLFxI3zmMzOPf/CD1p4O8xgYC0xZJh0IBCguLo47bxgGXV1dDA8PA1BfX09lZeXS2i0i4hATExP4fD5CoZDzVsM9+yyccALsnp0Z09RkrYZ761vn9WX2FieSbWhoiK6uLu0rJCJpZ3o/ua6ujpUrV9rcqiUKBOCuu6z7jDfemPt52dlw+ukE/vM/8e4ehLcjRiyVaZoMDAwQCARmLaHo6FK8IiIiy4wSD5JWpg5mFBUV0dzc7IzBDNOEq6+Gb3xj5rnTT4dNm+ZdV9U0zVkfgzW7x+fzEQgEcLlcNDY2UpaBm8SJiMxmfHwcr9dLJBIhJycHj8dj+x4H87ZlC3z0oxAKxR/fbz94/HFoaJj3l9pTnEi2vr4+tu9erVFaWkpjY2Nm1UsXEcfKuH7yjh1w223w7W/D7j0MZlVSAuedB5dcAs3NREdGwOcDUh8jlmJwcJBNmzZx6623sm3bttjx1atXc/HFF7Nu3ToKCgqcW4pXRERkGVLiQdKGYwczwmH41Kdg8+aZ59avt2YnLeD7mGvT0HA4jNfrJRQKkZWVhdvtpqioaElNFxFxirGxMXw+nzNL+9x+O1x0kZWknuqww+DBB2GBe1PYsbn09H2FKisrqaurc37pEhHJCNP7yc3NzY6b6R/z2mtw003WhtDTk9VTNTZayYbzzoMpCRY7YsRSbd26lVNOOSVuRd+ktrY2LrvsMr7whS+wceNGDj74YOeV4hUREVmmHDCqK5nONE16enpiSYfKykqampqckXQYG7PKZsyWdLj+erj55gUlHYC4FR6Tj0OhEG1tbYRCIXJycmhtbVXSQUSWjeHhYbxeL4ZhUFhYSEtLizOSDqYJ11wDF144M+lw4olWeaVFbIg9W5xIpsl9hSaTDjU1NUo6iEjamN5PbmlpcV7SwTThmWfguOPgbW+DO+6YO+nw7/8OP/whtLXB5ZfHJR0g9TFiqbZu3cratWsJBoOYpjljlcbksUAgwAUXXMAf//hHWltblXQQERFxAK14EFuZponf72dwcBBg1jqeaau3F9auhT/8If54drZ1s3D22Qm5TCAQwOfzEY1GWbFiBR6PhxUrViTka4uIpLv+/n66u7sBKCkpcU5iOhKxVjl897szz33601bpDAcMCBmGQWdnJyMjI4D2FRKR9OL4fnI4DPffb20Y/ec/7/m5a9ZYiYYjjgAn3CvNw+DgIKeccgqmaWIYxh6fO5mQuPjiiznppJO0mbSIiIgDOODOXTKVYRh0dHTEkg4NDQ3U1NQ4I+ng9cKhh85MOhQUWGUzlpB0iEQisceDg4O0t7cTjUYpKCigtbXVWTdTIiKLNFnaZzLpUFFRQXNzszOSDsEgnHrq7EmHa66B73xnSUmHqXFi6uNEm9zAc2RkBJfLRXNzs5IOIpI2RkZGnNtPHh62yimtXm3t/zNX0mHFCjjnHHjlFXj0UfjAB/aadEhVjEiETZs2EQgE9pp0mDS58mHzbKvNRUREJO1oxYPYIhKJ4PP5CAaDuFwumpqaKC0ttbtZ8/PSS3DMMbC7NFRMZSU8/DAcfPCSvnxoyrLqyQG34uJi5wy4iYgs0WRpn4GBAQCqq6udk5geGIDjj4ff/jb+eFaWtUnoBRcs+RJT40QoFErKQNvExAQ+n0/7ConYyDCMeQ/ILjcDAwOxMq1FRUWxveHS/udlGPC1r+G64QZcw8NzPs2sqID//E/Miy6C2tp/vXYegsFg3OOcnPS85TdNk1tvvXVRr73lllu46KKLnNEvcKi0/yyJiIgjpGcvRDLa1MGM7Oxs3G43hYWFdjdrfp591trTYWgo/nhTk1Wr+61vXfIlpnegy8vLaWhoUMdaRJYFwzDo6upiePeATF1dHStXrrS5VfPU1WWVwnjllfjjeXlwzz1w8skJuczUJHQyEtLj4+N4vV4ikQg5OTl4PB7HbFAqkklef/115+1VYIOxsTH+/ve/292MvXJNTND4+c9TtnXrnM+ZaGyk96yzGDjhBMzCQujvt/4tUmdn56Jfm2wDAwNs27Ztwa8zTZNt27bxwgsvqNxSEo2OjtrdBBERyQBKPEhKOXowY8sWayn09I3e9tsPHn8cGhqWfAnTNGODbQArV66ktrZWSQcRWRai0Sg+n49AIIDL5aKxsZGyaZtmpq3XXoOjj4bpgzxlZVYJvve9L2GXKigomPVxIkytl56Xl4fb7XZO6RIRkTSVNTpK86WXUvz73896PvBv/0bv2WczfMQRjtj/JxECgcCSXj82NqbEg4iISJpT4kFSZmxsDJ/Ph2EY5OXl4fF4yM3NtbtZ83P77dYmobs3NYs57DBrQKmiYsmXMAwDv9/P0JTVFKtWrVLSQUSWhXA4jNfrjZX2aW5uds5M3xdegOOOmzkrta7OWg23//72tGuBhoeH6ezsxDRNCgoKcLvdaVuiQ2Q52HfffZ1TijTJDMOgu7s7NkGnpqaGqqoqm1s1Tz09uD7xCVx//WvcYdPlghNPxPzMZ8h/73tpTNDlDMPg9ddfB6z3ULqWaq2pqVnS6w888EDnrIh0oOE9lAITERGZL91NSkpMHcwoLCzE7XaT7YTZPKYJ114L//3fM8+deKJVOiMBs02j0SgdHR2MjY0t+WuJiDhNKBTC6/USDofJycnB7XYnfCZ/0jz8MJx2mrWh9FT77GMlHdxue9q1QP39/bF9hUpKSmhqakrbwSqR5SIrK0ufQ6x+cmdnZ6yf3NjY6JyZ7m+8AUcdBe3t8ceLi3Ft2QIf+hDJnGKUzu+h6upqVq9eTVtbG+b0yV174HK5aG1tpaqqShO0kihd3zciIuIsiiaSdP39/XR0dGCaJiUlJXg8HmckHSIRaxPQ2ZIOn/403H9/QpIOkUiE9vZ2xsbGyMrKonZyAzniN4cTEclEgUCAtrY2wuEwK1asoLW11TlJhzvvtJLQ0/9WH3SQtbl0kpIO0zcOXQrTNNm5c2cs6VBeXk5zc7MGHEQkLUzvJ7vdbuckHV58Ed773plJh5oaeOYZ+NCHknLZRMaIZHK5XFx88cWLeu369euVdBAREXEA3VVK0kwfzKioqHDOYEYwCB/5CHz3uzPPXXMNfOc7Cam/GgqF2LZtG+Pj42RnZ9PS0kJeXl7svGEYS76GiEi6GhkZob29nWg0SkFBAa2trc7YT8A04frr4ZxzIBqNP7dmDTz1FCSxBMjU2LCUOGGaJtu3b2fnzp0AVFVV0dDQoMEcEUkLoVCItra2WD/Z4/FQUlJid7Pm58kn4f3vh1274o+3tsJzz8E735m0SycqRqTCRz7yEfLz8+cdd7KysigsLOSss85KcstEREQkERwwAixONH0wo7q6mvr6emcMZgwMWEuiH3ww/nhWlrXXw7XXQgK+j2AwGJvlm5ubG5vlO3WzbcdsvC0iskADAwP4fD5M06S4uBiPx+OM/QQMAy65BD7/+Znn1q2zYkdRUVKbkIg4YRgGnZ2d9O/el6Kuro7a2lpnxGkRyXiT/eSJiYlYP7mwsNDuZs3PPffA2rUwvYTqAQdYSYc3vSmpl3fKvcTw8DCDg4Ns3LgRl8u118lpWVlZuFwutmzZ4pxVLyIiIsucEg+ScLMNZjhmk+SuLjj8cKtExlR5eXDffVbppQQYHR2NzfLNz8+ntbU1ttJhahkqR5SkEhFZANM02bVrF36/H7BK+zhm359QCM48E269dea5q66ySi/l5ia9GUuNE9FoFJ/Px/DwMC6Xi6amJm3QKSJpY0/95LS3cSN87GMQDscf/+AHrfJKU0qqJosT7iWmluI95phjePjhhykoKMDlcs24Z5w8VlBQwKOPPspRRx1lU6tFRERkoRwwtVCcZHIwIxAI4HK5aGxspKyszO5mzc9rr8HRR0NnZ/zxsjJ46CErIZEAg4OD+P1+TNOkqKiI5ubmtL0pEBFJJNM06enpoa+vD7BK+zgmMT08DCedBE8/PfPcxo1w6aUpb9JihMNhfD4f4+PjZGVl0dzcTHFxsd3NEhEBHNxPNgy4+mq44YaZ504/HTZtsiYyLXOTkw8mV8VXVFRQX1+P2+2mq6uLzZs3c8stt7Bt27bYa1pbW1m/fj3r1q1zzn2liIiIAEo8SAKFw2G8Xi+hUMh5gxkvvADHHQe7V2nE1NXB1q2w//4JuUxvby89PT0AlJWV0dDQMGNZcSQSiXvsiHrnIiJ7YRgGfr+foaEhAGpra6lK4j4ICdXTA8ceC3/5S/zx3FzYvBnOOCOlzVlsnAiFQni9XsLhMDk5Objdbuds5C0iGa+vr4/t27cDUFpaSmNjozP2hguH4dxz4e67Z55bv95KTqfw+0jXe4nJUryTq+Krq6upqamJTT4oLy9n/fr1XHTRRbzwwguMjY1x4IEHUlVV5YwJCiIiIjKDEg+SEI4ezHj4YTjtNGtD6an22cdKOrjdS76EaZrs2LGD3t5eAFauXDlnLe1QKBT3OF1uFkREFisajdLR0cHY7nrXjY2NzqnP/MYb1r4/7e3xx4uL4YEH4MgjU96kxcSJQCCAz+cjGo2yYsUKPB6P4ouIpIXp/eTKykrq6uqcMdg8OgqnngqPPz7z3PXXW2X4Uvx9pOO9hGEYdHV1MTw8DFileOcq8edyuSgvL6e8vJyVK1c6430gIiIis1LiQZbM0YMZd94J550H0Wj88YMOshISCZiNa5omfr+fwcFBAFatWrXHmTtTZ3Y5YpaXiMgeRCIRvF5vrLRPU1MTJSUldjdrfl580VrpsGtX/PGaGnj0UXjnO21p1kLjxMjICJ2dnRiGQX5+vnM28haRjDe9n1xTU0N1dbUzBpt7e61NpP/wh/jj2dlwxx1w9tm2NCvd7iUcXYpXRERElkR3nbIkIyMjsY3BCgoKcLvdzhjMME342tfg85+feW7NGmsj6aKiJV/GMAw6OjoYHR0FoKGhgYqKij2+ZupKEcesGhERmUUoFMLn8zExMUF2djYej8c5f9eefNLa02H3Ko2Y1lZrNdyb3mRPu1hYnBgcHKSrqwvAWfXSRSTjLaafnDa8XmtvuH/8I/54QYF1H7F2rS3NspqQPvcSji7FKyIiIkvmgBFiSVcDAwP4/X4AiouLaWpqcsZghmFYm4DeeuvMc+vWwfe+Z9XtXqJIJILP5yMYDOJyuWhubnbOLF8RkSUKBoN4vV6i0Si5ubl4PB7ynLKx5j33WDNVw+H44wccAI89BqtW2dKshZrPvkIiInaY3k9uamqitLTU7mbNz0svwTHHwO79KGIqK+GRR+A977GnXWnG0aV4RUREJCGUeJAFM02T3t5eduzYAVgbgTU0NDhjSXQoBGedBT/96cxzV11l1WJNwPcxMTGB1+uNzfJ1u90UFhYu+euKiDjB6OgoHR0dsdI+breb3AQkdFNi40b4zGdmHv/gB2HLFnDAwJhpmvT09NDX1wfseV8hEZFUc3Q/+dln4fjjYfdeBTHNzdY+D299qz3tSjOOLsUrIiIiCaPEgyzI9MGMqqoqVq1a5YzBjOFhq2zG00/PPLdxo7UKIgHGx8fxer1EIhFyc3Nxu93k5+fP+/XBKZtcB4NBihJQ8klEJFUGBwfx+/2Ypums0j6GAVdfDTfcMPPc6afDpk2QJis29hQnDMPA7/czNDQE7H1fIRGRVJraT87JycHj8Syon2yrn/0MPvYxayLTVPvtZyUdGhrsadc0dt9LOLYUr4iIiCTcsl1v39fXx5133snHP/5x3va2t1FUVEReXh6NjY2ceOKJPPDAA3Y3Me0YhkFXV1cs6VBbW+ucGZQ9PfC+981MOuTmwr33JizpMDY2RltbG5FIhLy8PFpbWxd8M2UYxqyPRSR1FCMWp7e3l66uLkzTpLS0FLfb7YykQzhslVaaLelwySVW6aU0STrA3HEiGo3S0dERSzo0NDQ4Z5NWEYdRnFi46f3k1atXOyfpcPvtcOqpM5MOhx0Gv/512iQdwN57iYGBAXw+H6ZpUlxcjMfjUdJBRERkGVu2vYDa2loikUjs//Pz88nNzcXv9+P3+3nwwQdZs2YN999/v3OW/ibR5GDG2O5NNhsbGykvL7e3UfP1xhtw1FHQ3h5/vLgYHngAjjwyIZcZGhqKDbgVFhYuesBtag10x9RDF8kwihELY5omO3bsoLe3F4DKykrq6uqcMeA9NmYNJj322MxzX/saXHllQkrwJdJscUL7ComkluLEwgwPD9PZ2bnkfnLKmSZccw185Sszz514opWYTrN9C+y4l5heiresrIzGxkZn9ANEREQkaZbtiodIJMK73/1uvv3tb7Nt2zaCwSCjo6O0t7dz7rnnAvDYY49x/vnn29xS+0UiEdrb2xkbGyMrKwu32+2cpMOLL8J73zsz6VBTA888k7CkQ39/f+xmqqSkBI/Hs+ibqamzgjRDSMQeihHzZ5omfr8/lnSoqalxTtKhtxc+8IGZSYfsbLjzTmvvnzT8PqbHiYmJCdra2ggGg2RnZ9PS0qKkg0iSKU7MX39/f6z0zlL7ySkVicD558+edPj0p+H++9Mu6QCpv5eYLMU7mXSoqqpS0kFERESAZbzi4emnn+aII46Ycdzj8XDHHXeQk5PD//7v//LDH/6Q6667jqamJhtaab9QKITP54tt/ubxeChIww72rJ580trTYfcqjZjWVnjiCVi9esmXME2TnTt3smvXLgAqKiqor69XR1vE4RQj5scwDDo6OhgdHQWs0j4VFRU2t2qevF44+mj4xz/ijxcUwH33wdq1tjRrocbHx+no6IjtK+TxeLRaTiQFFCf2zjRNdu3axc6dOwGH9ZODQTjzTHjwwZnnrrnG+ueE7yPJpu8rVFtbS1VVlc2tEhERkXSxbFc8zHajMNXkTCWAF198MdnNSUvBYJC2tjYmJibIzc2ltbXVOUmHe+6xBo2mJx0OPBCefz5hSYfu7u5Y0qG6ujohN1PRaHTWxyKSOooReze5Gm50dDRW2scxSYeXXrJWw01POlRWWnsBpXnSYWpsmNykdXJfISUdRFJDcWLPJvvJk0mHRPWTU2JgwCrTOj3pkJVl7fVw7bVpnXRI1b1ENBrF5/PFkg6NjY1KOoiIiEicZbviYW+mbnS2HAd/R0dH6ejowDAM8vPzcbvd5Obm2t2s+dm4ET7zmZnHP/hBa0+HBJSfMAyDzs5ORkZGAKivr6eysnLJXxes2atTHzvm5y6yjCz3GDExMYHX642thnO73c6pYf7ss3D88TA8HH+8uRm2boV997WnXQswNU4YhuGseukiy8RyjhOGYdDV1cXw7r+zdXV1rFy50uZWzVNXFxxzDPzf/8Ufz8uzJjadfLI97VqAVNxLRCIRvF4v4+PjZGVl0dTUpBJ/IiIiMoMSD3N45plnYo/333//PT43FAoRCoVi/z88fTDDYQYHB/H7/ZimSVFREc3Nzc4YzDAMuPpquOGGmedOPx02bbJuGpZocnZPIBDA5XLR2NhIWVnZkr/upKkzwRwxK0xkGVpIjIDMihPj4+OxWfa5ubm43e64Aba09rOfwcc+BlN+FwDstx88/jg0NNjTrgWaTHoDFBYW4vF4yMpatotYRdLScr2XSHY/Oalee80qwdfZGX+8rAweeggOP9yedi1Qsu8lppfiddTkAxEREUkp3aXOYnBwkOuvvx6Aww47jH322WePz7/++uspKyuL/XNyDde+vj66urowTZPS0lLnzKAMh+Hss2dPOlxyiTVDKQFJh3A4TFtbG4FAgKysLDweT8JvpqZ23NWJF0k/C40RkDlxYmxsjLa2trjSPo5JOtx+O5x66sykw2GHwa9/7Yikg2ma7Nixg/7+/tgxt9utpINImlmu9xKp6CcnzQsvwKGHzkw61NfDb37jmKQDJPdeYrZSvLpfERERkbnoTnUawzD4xCc+wfbt28nPz+db3/rWXl/zuc99jqGhodi/zukdVgcwTZOenh62b98OQGVlJU1NTc4YzBgdtcpm3H33zHNf+5pVeikB38f4+DhtbW2EQiFycnJobW2lqKhoyV9XRJxjMTECMiNODA8P4/V6Y6V9WltbnVEKzjThS1+CCy+0Hk914olWeSUH7E0xfV+hSVoZJ5Jeluu9RCgUiusnt7S0OKef/PDDVknWKUldAPbZx9obbh4rG5eD0dFR2tvbiUaj5Ofna18hERER2SsHjCpb7rrrLlwu16L/Pf744/O6ziWXXMLDDz8MwG233cY73vGOvb4mLy+P0tLSuH9OYpomfr+f3t5eAFatWkVdXZ0zBjN6e60bhem/3+xsuPNOuOqqhGz+FggEaG9vJxwOs2LFCmfN8hVZBtI5RoDz40R/fz8dHR2YpklJSQkej8cZq+EiETj/fPjKV2aeO/98uP9+KChIfbsWyDAMOjo6GBgYAKx66SKyMOkcJ5weIwKBAG1tbXH95AIH/G0FrPuFE0+EYDD++EEHwW9/C263Lc1KN4ODg/h8PgzDoKioiJaWFmdMPhARERFbaY+HKS6//PLYrKSNGzdyzjnn2Nyi5JsczBgdHQWgoaGBCgfM/ATA67XqsP7jH/HHCwrgvvtg7dqEXGZkZCQ24FZQUIDb7SYnJ3kfneCUG59gMOic2WIiGW45xgjTNNm1axc7d+4EoKKigvr6emckpoNBOPNMePDBmeeuvdZaBeGA7yMSidDR0RGrl97U1BSX9FGcEEkfyzFOpLqfnDCmCddfD1/4wsxzxx4LP/0pOPRva6LvJfr6+mKr4ktLS2lsbHTGqngRERGxnQN6hZYzzzyT4447btGv31t90SuvvJIbb7wRgA0bNnDppZcu+lpOEYlE8Pl8BIPB2GCGY2ZYvfQSHHMM7O4Ex1RWwiOPwHvek5DLDAwM4Pf7ASguLqa5uTnpHW3DMGZ9LCJzU4xIvMnSPpOz7Kurq6mpqXFG0mFgwCrB99vfxh/PyoLbboMLLrCnXQs0MTGBz+cjFAqRlZWF2+2mqKgobnNpxQmR+VGcSLzp/eTpidG0ZRhw6aVw660zz61bB9/7Hjh4Nn+i7iUm9xWaXBVfWVnpnFXxIiIikhYck3jIy8tLWg3JK664gg0bNgDwjW98g89+9rNJuU46mZiYwOv1MjExQXZ2Nm632zkbgz37rDWgNDwcf7y52arVve++S76EaZr09vayY8cOAMrLy2loaEhJR3vq+1x1U0XmRzEisQzDoKuri+Hdf2fr6upYuXKlza2ap64uKzH9f/8XfzwvD+69F046yZ52LdD4+Dher5dIJEJOTg4ejydW4k9xQmThFCcSx85+8pKFQnDWWdaKhumuvhquu84Rq+H2JBExYrIU7+DgIAA1NTVUV1c743csIiIiacMxiYdkufzyy2Ozk77xjW9wxRVX2Nyi5Js6mJGbm4vb7XbOfgU/+xl87GPWTcNU++1n7fPQ0LDkS0xutN3X1wdAVVUVq1atSllHe+rydEcsVRfJYMsxRkSjUXw+X6y0T2Nj415n+qaN116zSvBN35i1rAweeggOP9yedi3Q2NgYHR0dRKNR8vLycLvdrFixInZecUIkfSy3OGF3P3lJhoet5PPTT888t3GjtQoiAyw1Rji6FK+IiIiklWV9tzr1RmHDhg0ZPzsJrMGMyY3B8vLy8Hg8ztkY7Pbb4aKLrJqsUx12mDWgVF6+5EsYhoHf72doaAiA2tpaqqqqlvx1RcR5lmOMCIfDeL3eGaV9HOGFF+C446C/P/54fb2VmN5/f3vatUDDw8N0dnY6r166yDK03OKEo/vJPT2wZg389a/xx3NzYfNmOOMMW5qVbhxdildERETSzrK9k51ah/Wmm27isssus7lFyTd1MKOwsBC32+2MOqymCddcA1/5ysxzJ50EP/qRtaH0EkWjUTo6OhgbG8PlctHQ0EB5ApIZi2nH1MfavE0k9ZZjjAiFQni9XsLhMDk5ObjdbgoS8Lc1JR5+GE47zdpQeqp99rFK8Lnd9rRrgfr7++nu7gagpKSEpqamWWOA4oSI/ZZbnEiXfvKi/POf1mq49vb448XF8MADcOSR9rQrSRYbIxxdildERETS0rK8U+3o6OCGG24AICsri69//evU1tbO+W+yZquT9ff309HRgWmalJSU4PF4nJF0iETg/PNnTzqcfz7cd19Ckg7hcJj29nbGxsZis3ztupkaHx+f9bGIpMZyjBGBQIC2tjbC4TArVqygtbXVOUmHO++EE0+cmXQ46CBrc2kHJB1M02Tnzp2xpEN5eTnNzc1zDhYpTojYa7nFiUgkEtdPbm5udk7S4cUX4ZBDZiYdamrgmWcyLukAi4sR4+PjtLW1MTExQU5ODi0tLUo6iIiIyJItyxUPhmHEPZ7cGG0uk/Utncg0TXbt2sXOnTsBqKiooL6+3hl1WINBOPNMePDBmeeuvRa+9KWEbP42dZZvdnY2Ho/H1gG3qb8bR/yeRDLMcooRACMjI7HEtKNK+5gmXH89fOELM88de6y1cagDykSZpsn27dvp310iqrq6mpqamj3+/VecELHXcooToVAIn88XmwVvdz95QZ54Ak4+GcbG4o+3tlrnVq+2p11JttAY4ehSvCIiIpLWHDCykHgejwdz+j4BGcg0Tbq7uxkYGADmN5iRNgYG4PjjrdmqU2VlwW23wQUXJOQywWAQr9dLNBolNzcXj8dDXl5eQr72Yk2dXaSZRiKpt1xiBMDAwAB+vx+A4uLiPc6yTyuGYW0CeuutM8+tWwff+55VtzvNGYZBV1cXw8PDANTV1bFy5cq9vk5xQsReyyVOpGM/ed7uuceKB5FI/PEDD4RHH4VVq+xpVwosJEY4thSviIiIOMKyTDwsB4sdzEgLXV1wzDHwf/8XfzwvD+6919rXIQFGR0fp6OjAMAzy8/PxeDzOmOUrIrJEpmnS29sbm6VbXl5OQ0ODMxLToRCcdZa1omG6q6+G665LyGq4ZJteL72xsZGysjK7myUiAszsJ7vdbufMgr/pJphto+8PftDa06GkJPVtSkPz3VdIREREZLE0ypqBotEoPp+PQCDgvMGM116zNn/r7Iw/XlYGDz0Ehx+ekMsMDg7i9/sxTZOioiKam5s1u0dElgXTNOnp6aGvrw+AqqoqVq1a5Yykw/CwlXx++umZ526+GS65JOVNWoxwOIzP52N8fDxWL724uNjuZomIAA7uJxuGlYDevf9GnDPOgLvusiYyLXOOLsUrIiIijqLEQ4YJh8N4vV5CoVBsk+QiB9S4BuCFF+C442B3neuY+np4/HHYf/+EXKa3t5eenh4AysrKaGhoSKvZPdM3hFMZDRFJFMMw8Pv9DA0NAVBbW0tVVZXNrZqnnh5Yswb++tf447m5sHmzNajkAFP3FcrJycHtdi+4XrrihIgky9R+cmlpKY2NjWnVT55TOAznngt33z3z3CWXWKsgnPB9JMCeYoSjS/GKiIiI4yjxkEESMZhhm4cfhtNOszaUnmqffWDrVnC7l3wJ0zTZsWMHvb29AKxcuZLa2tq062hHo9FZH4uILMX00j4NDQ2Ul5fb3az5+ec/rdVw7e3xx4uLrbIZRx5pT7sWKBAI4PP5iEajrFixAo/Hw4oVKxb8dRQnRCTRpveTKysrqaurS7t+8qxGR+HUU62JStN97Wtw5ZWOKMGXKHPFCEeX4hURERFHUuIhQyRqMMMWd94J550H0wdPDjrISkgkYDauaZr4/X4GBwcBWLVqFVVVVWl5MzX19+aY36GIpLVIJILX642V9mlqaqLEKTWuX3wRjj0Wdu2KP15TA489Zm0U6gAjIyN0dnYmZF8hxQkRSSQn9ZNn6O2FtWvhD3+IP56dDd//vrXB9DIzW4xwdCleERERcSwlHjLAyMgIHR0dmKZJQUEBbrfbGZskmyZcfz184Qszzx17rLVxaALKRBmGQUdHB6OjowA0NDRQUVGx5K+bLFM37nPMJn4ikramrobLzs7G4/E4ZzXcE0/AySfD2Fj88dWrrdVwq1fb064FGhwcpKurCyAh9dIVJ0QkUZzWT47j9Vqr4f7xj/jjhYVw333W/cQyND1GTC/Fq32FREREJFUcMDotezIwMIDf7weguLiY5uZmZ9RhNQy49FK49daZ59atg+99z6rbvUSRSASfz0cwGMTlctHc3OycWb4iIksUDAbxer1Eo1Fyc3PxeDzkOWVjzXvuseJBJBJ//MAD4dFHYdUqe9q1QOm+r5CILF/T+8lNTU2Ulpba3az5eeklOOYY2L49/nhlJTzyCLznPfa0K82EQiE6OjqcWYpXREREHE+JB4cyTZPe3l527NgBQHl5OQ0NDc5YEh0KwVlnWSsaprv6arjuuoTUYZ2YmMDr9TIxMUF2djZut9sRG3AahhH3WANUIrIYo6OjdHR0xEr7uN1u58yOv+km+OxnZx4/8kjYsgUckEA2TZOenh76+vqAxO4rpDghIkvl1H4yAM88AyecALv3KohpbrZWw+27ry3NShdTY8Tk5APHleIVERGRjKDEgwNNH8yoqqpi1apVzkg6DA/DSSfB00/PPHfzzXDJJQm5zPj4OF6vl0gk4rhZvsEpG2wHg0Gt0BCRBRscHMTv92OaZkJK+6SMYVgJ6BtumHnujDNg0yZwwKCJYRj4/X6GhoYAqK2tpSoB+xVNUpwQkaWY3k92u93k5+fb3az5+dnP4KMfhYmJ+OP77WdtLt3QYE+70sjUGBGNRp1VildEREQyinofDpPswYyk6umBNWvgr3+NP56bC5s3W4NKCTA2NobP58MwDPLy8vB4PM6Z5SsiskRTS/uUlpbS2NjojBnx4TCcey7cfffMc5dcYq2CcMD3EY1G6ezsdGa9dBHJeI7uJ99+O1x0kbVP3FSHHQYPPQTl5bY0K91Mxh+A/Px8PB6PMyYfiIiISMZR4sFBotEoHR0djI2N4XK5aGhooNwpHex//tPa/K29Pf54cTE88IBVPiMBhoaG6OrqwjRNCgsLcbvdjutoF03ZULsoAZtri8jyYJomO3bsoLe3F4DKykrq6uqcsRpudBROPdWarTrd174GV16ZkBJ8yZaqfYUUJ0RkMYaHh+ns7HReP9k04Zpr4CtfmXnupJPgRz8C7VsQK8U7uSoeoKWlxRm/YxEREclISjw4RCQSwev1Mj4+TlZWFk1NTc4prfDii3DssbBrV/zxmhp47DFro9AE6O/vp7u7G4CSkhKampqcMctXRGSJTNPE7/czODgIwKpVq6iqqnJG0mHXLli7Fv74x/jj2dnw/e9bG0w7gKPrpYtIxnNsPzkSgQsvhO99b+a588+H226z4sUyN70U7yRH9ANEREQkYynx4AChUAifzxcbzPB4PBQ4ZVbPE0/AySfD2Fj88dWrrc3fVq9e8iVM02Tnzp3s2p3YqKiooL6+Xh1tEVkWDMOgo6PDmaV9vF446ihrVdxUhYVw331W0toBgsEgPp/PkfsKiUhmc3Q/ORi0SrE+9NDMc9deC1/6kiNWwyXb9FK8q1atYseOHTa3SkRERESJh7QXDAbxer1Eo1HnDWbcc481UzUSiT9+4IHw6KOwatWSL2GaJt3d3QwMDABQU1NDdXW1M26m5jA+Ph73WDNmRWQu00v7NDU1UVpaanez5uell+CYY2D79vjjlZXwyCPwnvfY064FGh0dpaOjA8MwyM/Px+12J71euuKEiMzH9H5ydXU1NTU1zugnDwzA8cfDb38bfzwrC779bWu1g8SV4gVobGxkxYoVsfOKESIiImInJR7SmB2DGQlz003w2c/OPH7kkbBlCySgTJRhGHR2djIyMgJAfX09lZWVS/66dotGo7M+FhGZytGlfZ55Bk44AYaH4483N1ur4fbd15ZmLZRd+wopTojI3hiGQVdXF8O7/87W1dWxcuVKm1s1T11dVmL6//4v/nheHtx7r7Wvg8xZinfy3ggUI0RERMReSjykqcHBQfx+P6ZpUlRURHNzszM2BjMMuPpquOGGmefOOAM2bYIps3AWKxqN4vP5CAQCzpvluxdTZymtSMDPSkQyz/j4OF6vN1bax+12k5+fb3ez5udnP4OPfhQmJuKP77eftbl0Q4M97Vqgvr4+tu9erVFaWkpjY2PK6qUrTojInkzvJzc2NlJWVmZ3s+bntdfg6KOhszP+eFmZVXLp8MPtaVea2VMpXsUIERERSRdKPKSh3t5eenp6gNQPZixJOAznngt33z3z3KWXwo03Wsujl3yZMF6vl1AoRFZWFm63m6KioiV/3XQxdVWLY1a4iEjKjI2N4fP5MAyDvLw8PB6Pc/5W3H47XHQRmGb88cMPhwcfhPJyW5q1ENPrpVdWVlJXV5fS0iWKEyIyF0f3k59/Ho47ziqzNFV9vZWY3n9/e9qVZvZWilcxQkRERNKFEg9pxDRNduzYQW9vL2DPYMaijY7CqadaNwXTff3rcMUVCdn8bXx8HJ/PRzgcJicnB4/H45xZviIiS2RXaZ8lM0245hr4yldmnjvpJGtPIAf8LTdNE7/fz+DgIJAZ+wqJSOYIhUJ4vV5n9pN/8Qs4/XRrQ+mp9tnHKsHndtvTrjTj6FK8IiIisuwo8ZAmpg9mrFq1iqqqKmcMZuzaBWvXwh//GH88Oxu+/31rg+kECAQC+Hw+otEoK1aswOPxZOTyYcMw4h47YrWLiCRdf38/3d3dAJSUlNDU1OSMvw+RCFx4IXzvezPPnX8+3HabFS/SXDrtK6Q4ISLTObqf/IMfwKc/DdP3I3jPe+Dhh8Epe1Mk2XxL8SpGiIiISLpQ4iENGIZBR0cHo6OjADQ0NFBRUWFzq+bJ64WjjoJ//jP+eGEh3HcfHHtsQi4zPDxMZ2cnpmlSUFCA2+0mJycz377BKTO9gsEgJQnYiFtEnGt6aZ+Kigrq6+udkZgOBq39fR56aOa5L38Z/uu/ErIaLtkikQg+n49gMJgW+wopTojIVCMjI3R0dDivn2yacP318IUvzDy3di385CfglDJRSbaQUryKESIiIpIuHNAjzWzpNpixIH/7GxxzDOzuBMdUVsIjj1izlBJgYGAAv98PQHFxMc3NzZq5IyLLgmmadHd3M7C73nV1dTU1NTXOSDr098Pxx8Nzz8Ufz8qCb3/bWu3gABMTE/h8PmfWSxeRjOfYfnI0au0B961vzTy3bp21Sk4lhJxdildERESWPSUebDQxMYHX62ViYoLs7GzcbjeFhYV2N2t+nnkGTjgBhofjjzc3W3VY9913yZcwTZPe3l527NgBQHl5OQ0NDRnf0Z46oKXBLZHlK51K+yxYVxccfTS8+mr88bw8uPdea18HBxgfH8fr9RKJRNKqXrrihIg4up8cCsEnPmGtjp7u6qvhuuscsRou2RZbilcxQkRERNKFEg82mTqYkZubi9vtTovBjHn52c/gox+FiYn44/vtZ20u3dCw5EuYpklPTw99fX0AVFVVsWrVKmfcTImILFE0GsXn8xEIBHC5XDQ2NlJWVmZ3s+bntdespENnZ/zxsjKr5NLhh9vTrgUaGxvD5/NhGAZ5eXm43W7n1EsXkYzm6H7y8LCVfH766Znnbr4ZLrkk5U1KR44uxSsiIiKymxIPNpg+mOHxeMh1ylLi22+Hiy6yarJOdfjh8OCDUF6+5EsYhkFXVxfDu1dT1NbWUlVVteSvKyLiBOFwGK/X68zSPs8/D8cdB7tLQ8XU11uJ6f33t6ddC7Sc9hUSEWcxDAO/38/Q0BDgsH5yTw+sWQN//Wv88dxc2LzZ2hNInF2KV0RERGQK3UWn2NTBjMLCQtxuN9nZ2XY3a+9ME665Br7ylZnnTjoJ7rkHErBiIxqN0tHRwdjYGC6Xi4aGBsoTkMxwklAoFPe4oKDAxtaISCqFQiG8Xi/hcDitSvvMyy9+Aaefbm0oPdU++1gl+Nxue9q1QP39/XR3dwNQUlJCU1NT2tVLV5wQWZ4c3U/+5z+t1XDt7fHHi4vhgQfgyCPtaVeaSUQpXsUIERERSRdKPKSQEwYzZhWJwIUXWpu8TXf++XDbbZCA5Ek4HMbn8zE+Pk5WVhbNzc0UFxcv+es6TSQSmfWxiGS2QCCAz+cjGo2yYsUKPB6Pc0r7/OAH8OlPW5uFTvWe98DDD8PKlfa0awFM02TXrl3s3LkTSO966YoTIstPJBLB6/U6s5/84otw7LGwa1f88ZoaeOwxOPBAe9qVZhJVilcxQkRERNKFEg8pMH0wo6Kigvr6+rQczJghGLSWPT/00MxzX/4y/Nd/JWTzt6mzfLOzs/F4PMt2ds7UsluOKcElIksyMjJCR0eH80r7mCZcfz184Qszz61dCz/5CTigTJRpmmzfvp3+/n4AqqurqampSds4rTghsrw4up/8xBNw8skwNhZ/fPVqazXc6tX2tCvNJLIUr2KEiIiIpAsHjGo4m2madHd3M7C73nW6D2bE6e+H44+H556LP56VBd/+trXaIQGCwSBerzc2y9ftdpOXl5eQr+1EU2c4O2a2s4gs2sDAAH6/H4Di4mKam5udsRouGoVLL4VvfWvmubPPhu9+16rbneam7ytUV1fHyjRfoaE4IbJ8TO0n5+bm4vF4nNNP/tGPrHgwfdb9gQfCo4/CqlW2NCvdJLoUr2KEiIiIpAslHpLIMAw6Oztjgxn19fVUVlba3Kp56uqy6rC++mr88bw8+PGP4cQTE3KZ0dFROjo6MAyD/Px8PB6PM2b5iogkQG9vL4FAAEjv0j4zhELwiU/AfffNPPe5z8FXv5qQ1XDJFo1G8fl8BAIBXC4XjY2NlJWV2d0sERHA6icPDg7G+slut9s5M9hvugk++9mZx488ErZsgZKS1LcpDTm2FK+IiIjIPGiEN4l8Ph/Z2dnOG8x49VU45hjo7Iw/Xl5ulVw67LCEXGZwcBC/349pmhQVFdHc3OyMjbaTzDTNWR+LSObZuXMnxcXFVFVVsWrVKmckHYaG4KST4Fe/ij/ucsHNN8P69bY0a6GcvK+Q4oTI8tDZ2UlRUZGz+smGAVddBRs2zDx35plw112gWfiYpsnOnTvZtXvfi0SW4lWMEBERkXShxEMSBYNBSktLcbvdFDmgxjUAzz8Pxx0Hu0tDxdTXW3VY99svIZfp7e2lp6cHgLKyMhoaGjS7Z7fJ2c+Tj0s0I0wko9XW1lJVVWV3M+anpwfWrIG//jX+eG4u3H03nH66Lc1aqKn10nNycnC73c6pl47ihMhyYZompaWlNDY2OqOfHA7DOefAD38489yll8KNN1olW5e5ZJfiVYwQERGRdKHEQxJMziwZHx+ntbWVaDQaK7eU1h57zKrDOj4ef/xNb4IHHoDmZlji9zE5u6evrw+AyspKSktLGR0dXdLXzSQjIyOxn8fw8LAjZyoZhhH3PTjiZjnDTP7NceL7ZzmY/L2UlJSwYsUKZ8SIbduslQ4+X/zxoiKrjvcRRyw5RqRCIBCgs7Mztq9QbW0t4XCYcDhsd9PmzelxQjHCfpN/c4aHhykpKXHGaqtlZPIznZubS1lZmTP6yaOjsG4d/PKXM899+ctwySXWc5Y5wzDw+/2MjIwA1uSDgoKC2P8ngmKEJILuJUREJBFcpiJJwnV1ddHU1GR3M0RE6OzspLGx0e5myDSKEyKSLoaGhigtLbW7GTKFYoSIpAvdS4iIyFIo8ZAEhmHQ3d3t6Blkw8PDNDU10dnZqZtRG+jnbz+n/w5M02RkZIT6+nrNFEtDTo8TTv98ZAL9Duzl9J//ZIwoKSmhtLTUkX+HMplihCyVfgf2yoSfv+4lREQkEVRqKQmysrIyZlZAaWmpYztLmUA/f/s5+XfgmA3tl6FMiRNO/nxkCv0O7OXkn79iRPpSjJBE0e/AXk7/+StOiIjIUil1LSIiIiIiIiIiIiIiCaPEg4iIiIiIiIiIiIiIJIwSDzKrvLw8rrnmGvLy8uxuyrKkn7/99DsQmZs+H/bT78Be+vmLzE2fD/vpd2Av/fxFREQs2lxaREREREREREREREQSRiseREREREREREREREQkYZR4EBERERERERERERGRhFHiQUREREREREREREREEkaJBxERERERERERERERSRglHmTe+vr6uPPOO/n4xz/O2972NoqKisjLy6OxsZETTzyRBx54wO4mOt7IyAjXXnst+++/P8XFxZSVlfGud72LG2+8kYmJCbubl9H0/hZZGn2Gkk8xwj56f4ssjT5DyacYYR+9v0VERGbnMk3TtLsR4gy5ublEIpHY/+fn55Odnc3Y2Fjs2Jo1a7j//vspLCy0o4mO5vP5eP/734/X6wWgsLCQaDRKKBQC4IADDuCpp56ioqLCxlZmLr2/RZZGn6HkUoywl97fIkujz1ByKUbYS+9vERGR2WnFg8xbJBLh3e9+N9/+9rfZtm0bwWCQ0dFR2tvbOffccwF47LHHOP/8821uqfNEIhE+/OEP4/V6qaur48knn2RsbIxAIMCPf/xjSkpK+Mtf/sLHP/5xu5uasfT+FlkafYaSRzHCfnp/iyyNPkPJoxhhP72/RURE5mCKzNPTTz+9x/Pnn3++CZiA2dHRkaJWZYY77rgj9rN7/vnnZ5y/5557Yud/+ctf2tDCzKf3t8jS6DOUPIoR9tP7W2Rp9BlKHsUI++n9LSIiMjuteJB5O+KII/Z4fnI2B8CLL76Y7OZklE2bNgHWz/jggw+ecf6MM86gpaUFgM2bN6e0bcuF3t8iS6PPUPIoRthP72+RpdFnKHkUI+yn97eIiMjslHiQhMnPz489jkajNrbEWQKBAM899xxg1f6cjcvl4phjjgHgiSeeSFnb5F/0/hZZGn2GFkcxwhn0/hZZGn2GFkcxwhn0/hYRkeVKiQdJmGeeeSb2eP/997evIQ7z2muvYRgGAPvtt9+cz5s819PTQ39/f0raJv+i97fI0ugztDiKEc6g97fI0ugztDiKEc6g97eIiCxXSjxIQgwODnL99dcDcNhhh7HPPvvY3CLn6O7ujj1uaGiY83lTz019jSSf3t8iS6PP0OIpRqQ/vb9FlkafocVTjEh/en+LiMhypsSDLJlhGHziE59g+/bt5Ofn861vfcvuJjnKyMhI7HFhYeGcz5t6buprJLn0/hZZGn2GlkYxIr3p/S2yNPoMLY1iRHrT+1tERJY7JR4y2F133YXL5Vr0v8cff3xe17nkkkt4+OGHAbjtttt4xzvekcxvSySl9P6WTKUYIbJ0en9LplKMEFk6vb9FRGS5U+JBluTyyy+PzdzYuHEj55xzjs0tcp6SkpLY40AgMOfzpp6b+hpJHr2/RZZGn6GlU4xIX3p/iyyNPkNLpxiRvvT+FhERgRy7GyDJc+aZZ3Lcccct+vVlZWV7PH/llVdy4403ArBhwwYuvfTSRV9rOauvr4899vv9c86E8fv9s75GkkPvb8l0ihHOoBiRnvT+lkynGOEMihHpSe9vERERixIPGSwvL4+8vLykfO0rrriCDRs2APCNb3yDz372s0m5znLw1re+laysLAzD4JVXXmHNmjWzPu+VV14BoLa2lsrKylQ2cdnR+1uWA8UIZ1CMSD96f8tyoBjhDIoR6UfvbxERkX9RqSVZsMsvvzyuM3XFFVfY3CJnKyws5JBDDgGYsx6uaZps3boVgKOOOiplbVuO9P4WWRp9hhJLMSK96P0tsjT6DCWWYkR60ftbREQknhIPsiCXX3553LJRdaYSY926dQD86le/4ve///2M8/fddx9tbW0AnHXWWSlt23Ki97fI0ugzlByKEelB72+RpdFnKDkUI9KD3t8iIiKzMEXm6YorrjABEzBvuukmu5uTUcLhsLn//vubgNnQ0GD+8pe/NE3TNKPRqPnTn/7ULC0tNQFzzZo1Nrc0c+n9LbI0+gwlj2KE/fT+FlkafYaSRzHCfnp/i4iIzM5lmqaZ6mSHOE9HRwdutxuArKwsqqur9/j8yy+/nMsvvzwVTcsYXq+XI444Aq/XC1hLpw3DYHx8HIADDjiAp556ioqKChtbmZn0/hZZGn2Gkk8xwj56f4ssjT5DyacYYR+9v0VEROamzaVlXgzDiHu8Y8eOPT5/dHQ02U3KOB6Ph5deeokNGzawZcsW2tvbyc3N5e1vfztnnnkmF198MStWrLC7mRlJ72+RpdFnKPkUI+yj97fI0ugzlHyKEfbR+1tERGRuWvEgIiIiIiIiIiIiIiIJo82lRUREREREREREREQkYZR4EBERERERERERERGRhFHiQUREREREREREREREEkaJBxERERERERERERERSRglHkREREREREREREREJGGUeBARERERERERERERkYRR4kFERERERERERERERBJGiQcREREREREREREREUkYJR5ERERERERERERERCRhlHgQEREREREREREREZGEUeJBREREREREREREREQSRokHERERERERERERERFJGCUeREREREREREREREQkYZR4EEmx5557DpfLhcvl4qc//emsz/n9739PcXExLpeLK664IsUtFBERuyhGiIjIXBQjRERExElcpmmadjdCZLk54YQTeOihh9h333155ZVXyM7Ojp37+9//ziGHHEJfXx/r1q3jzjvvxOVy2dhaERFJJcUIERGZi2KEiIiIOIVWPIjY4Prrryc7O5vXX3+dH/7wh7Hj3d3dHH300fT19XHcccdxxx136GZBRGSZUYwQEZG5KEaIiIiIU2jFg4hNPvWpT/H973+flpYW/v73vzM2Nsbhhx/Oyy+/zKGHHsoTTzxBQUGB3c0UEREbKEaIiMhcFCNERETECZR4ELGJ3+/nzW9+M8FgkI0bN/LAAw/w61//mv33359f//rXlJeX291EERGxiWKEiIjMRTFCREREnECllkRs0tDQwPr16wG47LLL+PWvf43H42Hr1q2z3iyMjo5y7bXXctxxx1FbW4vL5eLss89ObaNFRCQlFCNERGQuihEiIiLiBEo8iNho/fr1ZGVZH8PKykqeeOIJ6urqZn1ub28vX/7yl/nzn//Mf/zHf6SymSIiYgPFCBERmYtihIiIiKS7HLsbILJcRSIRzj//fAzDACAQCOyxFmtdXR1dXV00NDQwPj6uuq0iIhlMMUJEROaiGCEiIiJOoBUPIjYwTZNPfepTPPzww1RXV9PS0sL4+DjXXHPNnK/Jy8ujoaEhha0UERE7KEaIiMhcFCNERETEKZR4ELHBlVdeyaZNmyguLuaRRx7hq1/9KgCbNm3i1Vdftbl1IiJiJ8UIERGZi2KEiIiIOIUSDyIptmHDBjZs2EBubi5btmzhXe96F2eccQbveMc7iEajfO5zn7O7iSIiYhPFCBERmYtihIiIiDiJEg8iKbR582auvPJKXC4Xd911Fx/60IcAcLlcfOUrXwHgoYce4rnnnrOzmSIiYgPFCBERmYtihIiIiDiNEg8iKfLoo49y7rnnYpomN910Ex/96Efjzh9//PEcdNBBAFx11VV2NFFERGyiGCEiInNRjBAREREnUuJBJAVeeOEFTj31VCKRCFdddRWXXnrprM+brNH63HPP8eCDD6awhSIiYhfFCBERmYtihIiIiDhVjt0NEFkODj74YMbGxvb6vA9+8IOYppmCFomISLpQjBARkbkoRoiIiIhTacWDiIiIiIiIiIiIiIgkjFY8iDjIt771LQYHB4lEIgC89NJL/M///A8Ahx9+OIcffridzRMRERspRoiIyFwUI0RERCTVXKbWY4o4hsfjwefzzXrummuu4dprr01tg0REJG0oRoiIyFwUI0RERCTVlHgQEREREREREREREZGE0R4PIiIiIiIiIiIiIiKSMEo8iIiIiIiIiIiIiIhIwijxICIiIiIiIiIiIiIiCaPEg4iIiIiIiIiIiIiIJIwSDyIiIiIiIiIiIiIikjBKPIiIiIiIiIiIiIiISMIo8SAiIiIiIiIiIiIiIgmjxIOIiIiIiIiIiIiIiCSMEg8iIiIiIiIiIiIiIpIwSjyIiIiIiIiIiIiIiEjCKPEgIiIiIiIiIiIiIiIJ8/8BDfZ+AacatcEAAAAASUVORK5CYII=\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize=(8,4));\n",
        "\n",
        "plt.subplot(1,2,1); r=[-5, 5]\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot([0], [0], \"ko\", markersize=10)\n",
        "plt.arrow(x=-3, y=3, dx=1, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-4, y=-1.5, dx=1, dy=0, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-1.5, y=-4, dx=0, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=1.5, y=4, dx=0, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=4, y=1.5, dx=-1, dy=0, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=3, y=-3, dx=-1, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "# on the boundary\n",
        "plt.arrow(x=-3.75, y=0.25, dx=1, dy=-0.5, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=-3.25, y=-3.25, dx=1, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=0.25, y=-3.75, dx=-0.5, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=-0.25, y=3.75, dx=0.5, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=3.75, y=-0.25, dx=-1, dy=0.5, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=3.25, y=3.25, dx=-1, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "#\n",
        "title = r\"$\\frac{\\partial d_{\\rm tr}((0,0,0), w)}{\\partial w}$\"\n",
        "plt.title(title, fontsize=18); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$w_1$\"); plt.ylabel(\"$w_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.subplot(1,2,2);\n",
        "plt.plot([-3,7], [0, 0], \"lightgray\"); plt.plot([0, 0], [-4,6], \"lightgray\"); plt.plot([-3,7], [-3,7], \"lightgray\")\n",
        "plt.plot([0,4], [0,2], \"ko\", markersize=10)\n",
        "plt.plot([-3,7], [2, 2], \"lightgray\"); plt.plot([4, 4], [-4,6], \"lightgray\"); plt.plot([-2,7], [-4,5], \"lightgray\")\n",
        "plt.plot([0,4], [0,2], \"ko\", markersize=10)\n",
        "plt.fill([0, 2, 4, 2, 0], [0, 0, 2, 2, 0], fc=\"lime\")\n",
        "#\n",
        "plt.arrow(x=-2, y=4.5, dx=2/2, dy=-2/2, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-2, y=1.25, dx=2/2, dy=-1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-2, y=-0.5, dx=2/2, dy=0, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-1.5, y=-2.5, dx=1/2, dy=1/2, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-0.4, y=-3.75, dx=0, dy=2/2, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=1.3, y=5, dx=1/2, dy=-2/2, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "plt.arrow(x=3.3, y=2.9, dx=0, dy=-1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=0.3, y=1.7, dx=1/2, dy=-1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=3.7, y=0.3, dx=-1/2, dy=1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=0.7, y=-0.9, dx=0, dy=1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=2.7, y=-3, dx=-1/2, dy=2/2, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=4.4, y=5.75, dx=0, dy=-2/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=5.5, y=4.5, dx=-1/2, dy=-1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=6, y=2.5, dx=-2/2, dy=0, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=6, y=0.75, dx=-2/2, dy=1/2, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=6, y=-2.5, dx=-2/2, dy=2/2, width=0.05, head_width=0.4, head_length=0.3, length_includes_head=True, color='r')\n",
        "#\n",
        "title = r\"$\\frac{\\partial d_{\\rm tr}((0,0,0), w)}{\\partial w} + \\frac{\\partial d_{\\rm tr}((4,2,0), w)}{\\partial w}$\"\n",
        "plt.title(title, fontsize=18); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$w_1$\"); plt.ylabel(\"$w_2$\"); plt.xlim([-3,7]); plt.ylim([-4,6])\n",
        "\n",
        "plt.tight_layout()"
      ],
      "metadata": {
        "id": "ranDjGFH45jN",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 383
        },
        "outputId": "fef736ae-1d20-412f-9ec5-06d2c2d8d9a6"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 800x400 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize=(8,4));\n",
        "\n",
        "plt.subplot(1,2,1); r=[-5, 5]\n",
        "plt.plot(r, [0, 0], \"lightgray\"); plt.plot([0, 0], r, \"lightgray\"); plt.plot(r, r, \"lightgray\")\n",
        "plt.plot([0], [0], \"ko\", markersize=10);\n",
        "plt.arrow(x=-3, y=3, dx=1, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-4, y=-1.5, dx=1, dy=0, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-1.5, y=-4, dx=0, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=1.5, y=4, dx=0, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=4, y=1.5, dx=-1, dy=0, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "plt.arrow(x=3, y=-3, dx=-1, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r')\n",
        "# on the boundary\n",
        "plt.arrow(x=-3.75, y=0.25, dx=1, dy=-0.5, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=-3.25, y=-3.25, dx=1, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=0.25, y=-3.75, dx=-0.5, dy=1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=-0.25, y=3.75, dx=0.5, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=3.75, y=-0.25, dx=-1, dy=0.5, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "plt.arrow(x=3.25, y=3.25, dx=-1, dy=-1, width=0.05, head_width=0.35, head_length=0.2, length_includes_head=True, color='r', zorder=2)\n",
        "#\n",
        "title = r\"$-\\frac{\\partial d_{\\rm tr}((0,0,0), x')}{\\partial x'}$\"\n",
        "plt.title(title, fontsize=18); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x'_1$\"); plt.ylabel(\"$x'_2$\"); plt.xlim(r); plt.ylim(r)\n",
        "\n",
        "plt.subplot(1,2,2);\n",
        "plt.plot([-3/4,7/4], [0, 0], \"lightgray\"); plt.plot([0, 0], [-4/4,6/4], \"lightgray\"); plt.plot([-3/4,7/4], [-3/4,7/4], \"lightgray\")\n",
        "plt.plot([0,4/4], [0,2/4], \"ko\", markersize=10)\n",
        "plt.plot([-3/4,7/4], [2/4, 2/4], \"lightgray\"); plt.plot([4/4, 4/4], [-4/4,6/4], \"lightgray\"); plt.plot([-2/4,7/4], [-4/4,5/4], \"lightgray\")\n",
        "plt.plot([0,4/4], [0,2/4], \"ko\", markersize=10)\n",
        "plt.plot([0.5, 0.5], [-2, 2], \":\", color=\"lightgray\")\n",
        "#\n",
        "plt.arrow(x=-1.5/4, y=1.25/4, dx=0, dy=-1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "plt.arrow(x=-0.75/4, y=-2.25/4, dx=-1/2/4, dy=1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=2.3/4, y=4/4, dx=-1/2/4, dy=0, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "plt.arrow(x=3.75/4, y=2.25/4, dx=-2/2/4, dy=1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "plt.arrow(x=0.75/4, y=1.7/4, dx=-1/2/4, dy=-1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=2.5/4, y=1/4, dx=-2/2/4, dy=0, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=3.7/4, y=0.75/4, dx=-1/2/4, dy=-1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "plt.arrow(x=1.1/4, y=-0.8/4, dx=-2/2/4, dy=1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "plt.arrow(x=2.3/4, y=-2/4, dx=-1/2/4, dy=0, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.arrow(x=5.5/4, y=4/4, dx=-1/2/4, dy=1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "plt.arrow(x=5.5/4, y=1/4, dx=0, dy=-1/2/4, width=0.05/4, head_width=0.35/4, head_length=0.2/4, length_includes_head=True, color='r')\n",
        "#\n",
        "plt.fill([-1, 0, 0, -1], [0.5, 0.5, 1.5, 1.5], fc=\"lime\")\n",
        "plt.fill([-1, 0, -1], [-1, 0, 0], fc=\"lime\")\n",
        "plt.fill([-1.5, 0, 0], [-2, -2, -0.5], fc=\"lime\")\n",
        "plt.fill([1, 2, 1], [1, 2, 2], fc=\"lime\")\n",
        "plt.fill([1, 2, 2], [0.5, 0.5, 1.5], fc=\"lime\")\n",
        "plt.fill([1, 2, 2, 1], [-1, -1, 0, 0], fc=\"lime\")\n",
        "#\n",
        "title = r\"$\\frac{\\partial d_{\\rm tr}((1,1/2,0), x')}{\\partial x'} - \\frac{\\partial d_{\\rm tr}((0,0,0), x')}{\\partial x'}$\"\n",
        "plt.title(title, fontsize=18); plt.rcParams[\"font.size\"] = 18; plt.xlabel(\"$x'_1$\"); plt.ylabel(\"$x'_2$\"); plt.xlim([-3/4,7/4]); plt.ylim([-4/4,6/4])\n",
        "\n",
        "plt.tight_layout()"
      ],
      "metadata": {
        "id": "3T-OCsGI5h4g",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 383
        },
        "outputId": "2426e26c-dcaa-4d0f-ae8d-edb73bb4b90b"
      },
      "execution_count": 3,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 800x400 with 2 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAzEAAAFuCAYAAACx0ZaLAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAACQ00lEQVR4nOzdd3wUdfrA8c/spveQhPRsNqIiVkQseKjY8ax4engiit6pWE7lQOUs4Ck2RE9QUU8F251nQw9/Kortzi56nr2R7KaRkN52k+zufH9/DFkSSCBlk9ndPO/Xa15kd9qzZPKdfebbNKWUQgghhBBCCCFChMXsAIQQQgghhBBiICSJEUIIIYQQQoQUSWKEEEIIIYQQIUWSGCGEEEIIIURIkSRGCCGEEEIIEVIkiRFCCCGEEEKEFElihBBCCCGEECFFkhghhBBCCCFESJEkRgghhBBCCBFSJIkRQgghhBBChBRJYoQQYc3r9fLQQw/h9XrNDkUIIYaVlHciWA3HtSlJjBCDtGTJEjRNo6qqalD7f/jhh1itVr7++usBrQsHq1atIjU1lfr6+mE/1/r165k7dy6bN28e8XMLEUyGUmaN5vJqqKS8G35ybQ9OqF+bksQIMUhfffUVmZmZZGVlDWr/BQsWcNppp7H33nv3e53P5+OOO+5g3LhxREdHs8suu3DLLbcM+smGWcc755xzSElJ4dZbbx3UeQbirbfe4phjjiEnJ2fEzy1EMBlKmTXQ8qq1tZXFixdz4oknkpWVhaZpnHfeeYOOfbDHmz59OkcffTRffPEF8+bNY9999yUpKYmMjAwOO+wwXnrppUHHJOVd8BjJaxvkXjwYw3JtKiFGMZfLpUpKSpTb7R7wvuPHj1fHHnvsoM77zjvvKED9+9//HtC6uXPnKkCde+656m9/+5u64IILFKDOP//8QcVh5vFuu+02FRsbqxoaGgZ1rv7af//91YsvvmjKuYUINDPKrMGUVyUlJQpQ2dnZ6te//rW/XBiswRyvpaVFRUdHq3vvvVf99re/VWPGjFG///3v1YMPPqjuuecedeCBBypA3XDDDYOKScq7wAqVa1spuRcPxnBcm5LEiFHr8ccfV4ACVHR0tLriiiuUx+Pp175ut1tZrVZ19dVXD+rcM2fOVDabTem63u91X331ldI0TV1yySU93p83b54C1GeffTagGMw+ntPpVJqmqfvuu29A5xmIuro6lZeXt93vdSTOLUSgmVVmDaa8am9vV+Xl5f5zDzWJGczxnnvuOQWokpIS9f7772/35djr9aqDDz5YRUREqLq6ugHFI+VdYIXStW32vTPQxwvla1OSGDFqlZaWqvLyctXS0qJWrlypLBaLuv7667fb7j//+Y868sgjVVxcnMrOzla333672rBhgwLU008/PeDzdnZ2qri4OHXhhRcOaN2f//xnBaiffvppu88BqD/96U8DiiMYjjdhwgQ1bdq0AZ1HKaUaGxvVmDFj1H777dfjBtPS0qL2339/NXbsWPXLL7+oF154oc+nrIM9txBmMaPMGmx51V0gkpjBHG/WrFlqn3322eE2d955pwLURx99NKAYpLwLrFC6toPh3hno44XqtSlJjBBbnH322So1NbXHk4IXXnhBRUREqMmTJ6vly5erpUuXquzsbHXooYcqQH377bcDPs9HH32kAPXII48MaN2xxx6r0tLSej1mTk6OOvzwwwcURzAcb86cOSo2NlZ1dHQM6FxKbf3y8cILLyillPJ4POq4445TCQkJ/idN1113nXI6nb3uP5RzCxEMRqLMGmx51Z0ZSYzX61Vjxozp9Ytwd1deeaUC1C+//DKgGKS8G17BfG0Hw70z0McL1WtTkhghtrjvvvv8TQ+UUsrhcKiEhAR1yimnKJ/P59+u66lPTEyM8nq9Az7PY489pgD19ttvD2jdXnvt1edTxcmTJ6tx48YNKI5gON4tt9yiAPX9998P6FxKGe2nc3Jy1D777KN8Pp8677zzVEREhHr99df7tf9Qzi1EMBiJMmuw5VV3ZiQx77777k6b4pSXl6vk5GR10EEHDTgGKe+GVzBf28Fw7wz08UL12pTRycSo5PV6ufzyy0lJSSEzM5NFixahaRoAHo8HMIZsdLvdLFu2DItl65/KpEmTSE5OZs8998RqtQ743DU1NQCkpqYOaJ3L5SI6OrrXY8bExOB2uwcURzAcLy0tDdj6uQciNjaWG2+8ka+++opjjjmG1atX8+ijj3Lcccf1a/+hnFuIkWZWmTXY8spsL7/8Mrm5uUyaNKnX9S6Xi9NOO42Ojg4efvjhAR9fyrvACbVrOxjunYE+Xqhem5LEiFFpyZIlPPzwwzz44IO8+uqrfPDBB9x2220A5Obm4vP5eOGFFzjhhBPYZZddttvf5/Ox33779XivsLCQ119/vd8xKKUGtC4uLo6Ojo5et29vbyc2Nrbf5w6W4+m6DuC/YQ3UBRdcQGZmJm+//TZLlixh9uzZ/d53qOcWYiQFuswa7vLKbGvXruXEE0/s9e+7s7OTGTNm8MUXX/D000+zzz77DPj4Ut4FTqhd28Fw7wz08UL12pQkRow6Pp+P5cuXM3v2bGbOnMmkSZN48cUXcbvdFBYWEhcXR1lZGfX19UyePHm7/b/99ltaW1vZd999+31OXdf9hWFGRgYADQ0N2223o3U5OTlUVFT0evyKigpyc3P7HU+wHK/rc6anpw/oXF3uv/9+qqurAUhOTh7QvkM9txAjZaTLrECUV2b67rvv+OWXXzjllFO2W+fxeDjzzDN54403ePTRR5kxY8agziHlXWCYeT+We/FWoXptShIjRp3S0lLq6+s55phjerzf3t7O8ccfD0BbW1uf+//1r38F6PHk56yzzqK0tJTTTjuNhIQErrvuOgoLC7nzzjuZNGkScXFx/pmE99hjDwB++eWX7Y69o3WTJk2irq6On3/+ucf7ZWVlVFZW9tlsoi/BcLyNGzcSGxtLUVHRgM4F8Oyzz3LVVVcxb948Jk+ezC233ILL5er3/kM5txAjKdBl1kiUV2Z6+eWXSUhI4Mgjj+zxvs/n43e/+x0vv/wyDzzwAOeee+6gzyHlXWCMxLUN9Hp9y714q5C9Ngfci0aIEOdwOBSgXn31Vf97t956q7JYLOrLL79UShnDA2qapqZOndpj348++khFRkYqTdNUY2Njj3U2m0299tprPV7vueeeauPGjaqzs9M/ykpnZ6eKjY1VF1xwwXax7Wjdl19+ucOx3z/99NMB/T8Ew/EmTJigjjjiiAGdRyljErLo6Gj129/+Vum6rl577TUFqFtvvbXfxxjsuYUYacNRZg13edXdSHfsP/jgg9WMGTN6vOfz+dTZZ5+tAHXPPfcMOQYp7wJjJK7trve2vb7lXrxVqF6bksSIUUfXdTV+/Hh1+umnq6amJvXMM8+oqKgotWDBgh7bnXnmmQpQp512mnrooYfUvHnzVEJCghozZoyy2+3bHbe3LwUrV67sNYbf/va3Ki8vr9cJtna07qKLLvLfvB955BH/LLy93cyBnQ7NaObxuia5WrFixYDO9dVXX6nk5GR1+OGHq/b2dv/7U6ZMUSkpKaq+vn6HMe7s3EIEm+Eos0aivFqxYoW6+eab1aJFixSgJk6cqG6++WZ18803q/fee6/Htv0pX/pzvKqqKmWxWNTjjz/eY9+uL3CHHHKIevLJJ7dbNm7cOOB4pLwbupG4trve6+36lntxaF+bksSIUembb75RkydPVpqmqezsbHXPPfdsV1A1NDSoc845R6Wlpan4+Hj1q1/9Sr366qsqPz9fnXrqqdsds7cvBd2fLnX39ttvK0C9++67A1rn8XjUrbfeqoqKilRUVJQqLCxUN910k+rs7OyxXXNzswLUzJkzd/j/YNbxlFLq9ttvVzExMaqhoaHf5yotLVW5ublqzz333G6/t956SwHqmmuu2WGMOzq3EMEq0GXWSJRXNptNsWUW9m2XRYsW+bfrb/nSn+P97W9/U1arVdXW1vbY9/DDD+9zX0CtWrVqwPFIeRcYw31td73X2/Ut9+LQvjYliRGjWm9/0INVWFi43ZeCbQvS7g455BB1+umnD3hdf/zrX/9Smqapr776atDHGM7jeTweVVhYqObNmzfs5xrIuYUIdoEqs8K1vDrppJO2a3ZkZjxKSXnXX8N1bSu14+s7VK7t4TheqF+b0rFfjGqRkZEBO1ZmZiYbN27s9/ZLly5lzZo1fP311wNa1x9vvvkmM2fOZO+99x7U/sN9vCeffJLGxkZ/p8vhPNdAzi1EsAtUmRWu5dWvfvUrFi1aNKRjSHlnDrm2R/54oX5takoF4QDvQoSgl19+mT/+8Y80NTVx+eWX8+STT/Lggw/6R1gRQohgIeWVCFfbXts333wzhYWFcn2HIUlihBBCCCGEECFFmpOJkLF69Wo0TRv0MpAZfIUQQojRTu67IphJEiOEEEIIIYQIKdKcTISMjo4OWlpaBr1/cnJyQDvyCyGEEOFM7rsimEkSI4QQQgghhAgpEWYHIMRI0zTN7BBEEJPnOiLYSJklhovZ5Z1c26Iv/bk2pSZGCLFTXq+XRx99lAsuuICICHn2IYQIXVKeiVAl125P0rFfCLFT69evZ+7cuWzevNnsUIQQYkikPBOhSq7dniSJEULs1FtvvcUxxxxDTk6O2aEIIcSQSHkmQpVcuz1JEiNEmHK73TgcDtrb24d8rLfffpuLL744AFEJIcTgBKpMk/JMjDS5doeHJDFChKEnnniCuLg47HY7KSkpXHnllXi93kEdq76+ns2bN3PSSScFOEohhOifQJVpUp6JkSbX7vCRJEaIMDRt2jTKy8tpaWnhr3/9KytWrOCmm27yr29qaiItLY2JEyf2GAGktbWVSZMmkZmZycaNGwF49913mTNnjnQiFEKYJlBlmpRnYqTJtTuMlBAi7J199tkqNTVVeTwe/3t33nmnAtQLL7yglFLK4/Go4447TiUkJKjPPvvMv911112nnE7niMcshBB9GWyZJuWZMJtcu4EjQywLMQrcf//9XHbZZZSUlFBYWAgYbXTHjRtHeno6//3vf7ngggt46qmneOWVVzjuuOPMDVgIIXZAyjQRquTaDRxpTiZEmPF6vVx++eWkpKSQmZnJokWL/BOKeTwe/3axsbHceOONfPXVVxxzzDGsXr2aRx99VApMIURQkTJNhCq5doeZ2VVBwWbVqlUK2Ony5ptvDvocv/zyi7rwwgtVYWGhio6OVunp6erYY49Vzz//fAA/iRitFi9erKKiotQ//vEPtWHDBnXUUUepvLw8Bai2trYe23o8HpWZmakAtWTJEpMiFkKIvkmZJkKVXLvDS3oH9cFisZCRkdHn+ujo6EEd99VXX+WMM87A5XIBkJSURH19PW+88QZvvPEGc+bM4dFHH/Vn6kIMhM/nY/ny5cyePZuZM2cC8OKLL1JUVERhYSFxcXE9tr///vuprq4GIDk5ecTjFUKIHZEyTYQquXaHnzQn60N+fj5VVVV9LlOnTh3wMUtKSjjzzDNxuVwceuih/PjjjzQ1NdHU1MSNN94IwKpVq1i6dGmgP44YJUpLS6mvr+eYY47p8X57ezvHH398j/eeffZZrrrqKubNm8fkyZO55ZZb/Mm1EEIEAynTRKiSa3f4SRIzgm688Uba2trIysrilVdeYbfddgMgISGBm266iQsvvBCAJUuW0NDQYGaoIkRZLMafdGJiov+9+++/H7fb3WOCrHfffZfZs2dz5plnctddd/GXv/yFqqoq7r333hGPWQgh+iJlmghVcu2OALPbswWbrj4xNpstoMdtbW1VsbGxClA33XRTr9uUlJT4+9w89thjAT2/GB10XVfjx49Xp59+umpqalLPPPOMioqKUgsWLPBv89VXX6nk5GR1+OGHq/b2dv/7U6ZMUSkpKaq+vt6M0IUQYjtSpolQJdfu8JMkZhvDlcS8/vrr/gTl008/7XO7PfbYQwFq5syZAT2/GD2++eYbNXnyZKVpmsrOzlb33HOP0nVdKaVUaWmpys3NVXvuuadqaGjosd9bb72lAHXNNdeYELUQQvROyjQRquTaHV4yT8w2Vq9ezZw5c4iLi2P8+PH8+OOP+Hw+srOzmTJlCr///e854ogjBnzcZcuWMX/+fABcLhexsbG9bnfmmWfy3HPPsffee/PVV18N5aOIUc7j8RAZGWl2GEIIERBSpolQJdfu8JA+MX1wuVx88cUXREVFoes6JSUlPP3000ybNo3zzz8fr9c7oONVVlYCkJqa2mcCA5Cbm9tjeyEGSwpMIUQ4kTJNhCq5doeHDLG8jZycHBYtWsSMGTPYfffdiY6Oxufz8cknn7Bo0SLWr1/PqlWriI+PZ8WKFf0+bktLC8B2Q+ptq2t91/a96ejooKOjw/9a13Xq6+tJS0uToZmFEH5KKVpaWsjJyfF3MhWiL7quU1lZSWJiotxLhBB+wXovkSRmG8ceeyzHHntsj/esVitTpkxh3bp1zJgxg5dffpkHHniAP/7xj+y6664jHuNtt93GTTfdNOLnFUKEprKyMvLy8swOQwS5yspK8vPzzQ5DCBGkgu1eIknMAFgsFu666y5efvlldF1n7dq1zJs3r1/7dg2xt7Nxv7vWdx+Sb1sLFy7scd6mpiYKCgooKysjKSmpX/GI8KTrOj/88AMA48ePD6onJmJkeDweSktL6ejowOVycdRRR+2wPBGii/86KQPkVtJvMXoM7/zwDiDlbrDqfm+cNn4a7ZZ2kyManHRPOveU3sO4jnFYLBby8vJISEgY9vM2NzeTn58fdPcSSWIGaNy4caSnp1NbW0txcXG/98vJyQGgoaEBt9vdZ7+YioqKHtv3Jjo6mujo6O3eT0pKkiRmlNN13V+gJSUlyc10lGlvb2fTpk1ERkYSGxuL3W4HkKZBol/810kSksQMgKZrYVXuKqVoa2sDID4+PizKj+73Ri1JC8ke4fZ2Ow9teojsyGwiYiOw2Ww77GM9HILtWgjBX2No2muvvfw/f/PNN31u17Vuzz33HPaYhBDhw+VyUVJSgsfjISoqiqKiohG/wQkhQp9SCofDgcPhQAawDQ77te3HkyVPku3JlvK9G0liBmjjxo3U1tYC+J9y9sevfvUr/wX3+uuv97qN0+nk+++/B9iuX44QQvSlubmZkpISfD4fsbGxFBUVERUVZXZYQogQ1VeLDzHyjmw+kr85/kayL1nK921IEtPNzp44KKVYsGABYPSPOfHEE/t97Pj4eE4//XQAVq5cSVNT03bb3HHHHYDRLvnUU0/t97GFEKNXfX09paWlKKVITEzEbrcTESEthYUQg2OxWNh1113ZddddQ75pXKg7o/4M7i69mxgVI+V7L+Tq7MbpdHLggQfy0EMPUVxc7E9qdF3n448/Zvr06axZswaAiy66iN13373H/ueddx6apvXZZvAvf/kL8fHxbNq0iZNOOomff/4ZgLa2Nv7yl7/w4IMPAnD99deTmpo6XB9TCBEGlFJUV1f3mIOqoKBAvnQIIUSoU3BZ9WXcWHkjVqxSvvdB0rltfPbZZ3z22WeAUZ2amJhIS0tLj3lZ5syZw/Llywd8bLvdzrPPPssZZ5zBf/7zH3bbbTeSk5NpbW3F5/P5j91V2yOEEL1RSlFZWUlDQwMAGRkZjB07Nug6XQohhBgYq7JyY8WNzGicAcDYsWPJyMiQ8r0XksR0k5mZyYoVK/joo4/48ssvqampoaGhgZiYGOx2O1OmTOH888/n0EMPHfQ5TjjhBL766ivuuOMO3nzzTTZt2kRqaioTJ07koosu8jc5E0KI3ui6TllZmX9C3JycHMaMGWNyVEKIcKHrOk6nEwCbzSZP/0dQrB7L0rKlHN5yOCDl+85IEtNNbGwsl112GZdddtmg9l+9ejWrV6/e6Xa77LILDz/88KDOIYQYvbxeL06nE7fbjaZp5Ofny7DqQoiA6xpiWYycVG8q9znvYx/3PlK+95MkMUIIEQI6OztxOBx0dnZitVqx2WzExcWZHZYQIsxomuaflV2aMI2M3M5cHnQ8SGFnoZTvAyBJjBBCBDm3243T6cTr9RIZGYnNZiMmJsbssIQQYUjTNFJSUswOY9QY7x7PSudK0r3pREZGUlhYKMNb95MkMUIIEcRaW1spLS1F13ViYmKw2WxERkaaHZYQQoghOqT1EO4pvYd4PV7K90GQJEYIIYJUY2MjFRUVKKWIj4+noKAAq9VqdlhCiDCmlMLtdgNGX2FpUjY8ft34a24pv4UIIqR8HyRJYoQQIgjV1tZSVVUFQFJSEnl5eTJKkBBi2CmlKC4uBmDChAmSxASagnPrzmV+1XwAkpOTyc3NlfJ9ECSJEUKIIKKUoqqqirq6OgDS0tLIysqSLxJCiBEjTZqGh6Y0FlQt4Jy6cwAp34dKkhghhAgSuq5TUVFBU1MTYMxdlZ6eLjc4IcSIsVgs7L777maHEXYi9UiWVCxhetN0ALKyskhPTzc5qtAmSYwQQgQBn89HaWmpf36GvLw8GSFICCHCQIIvgb+W/pWD2g4CDfJypXwPBElihBDCZB6PB6fTSXt7OxaLhfz8fBITE80OSwghxBBleDJY6VzJ7u27Y7FYKCgoICEhweywwoIkMUIIYaKOjg4cDgcejwer1UphYSGxsbFmhyWEGKV0XaesrAyA/Px86XA+BPZ2Ow86HyTHk0NERAQ2m03K9wCSJEYIIUzicrlwOp34fD6ioqIoLCwkKirK7LCEEKNcS0uL2SGEvH1d+3Kf8z5SfClSvg8TSWKEEMIEzc3NlJWVoZQiNjYWm81GRIQUyUIIc2maRk5Ojv9nMXBHNB/B0rKlxKiYsCjflVJmh9Cr0P0fFUKEnvJycDjgwANhFD+Rqq+vp7KyEoCEhAQKCgqkyYYQIihomsaYMWPMDiNk/ab+N1xfeT1WrCQmJoZ8k7zuzQuDTej+rwohQktnJ+yzD0ydCldfbXY0plBKsXnzZn8Ck5KSgs1mC+kbnBBCCEDBJdWXsKhyEVaspKamhvwDKq/XS0lJCa2trWaH0iupiRFCjAyvFxoajJ8rKsyNxQRKKSorK2nY8n+QkZHB2LFjpbmGECKoKKXo6OgAIDo6WsqofrAqK9dXXs9vGn4DhEf53tnZicPhoLOzkyZrk9nh9EqSGCGEGGZd1fFdnWWzs7NJS0szOSohhNieUopffvkFgAkTJoT0F/GREKPHsLRsKUe0HAFATk5OyDfHc7vdOJ1OvF4vFZEVXJR5kdkh9UqSGCGEGEZerxen04nb7UbTNPLz80lKSjI7LCGE6JPVajU7hJCQ4k3hPud97OveN2zK99bWVkpLS9F1nR9jfmSubS417hqzw+qVJDFCCDFMulfHWywWbDYb8fHxZoclhBB9slgs7LHHHmaHEfRyOnN40PEg9k47VqsVm81GXFyc2WENSWNjI+Xl5QB8Ev8JVxZcSau1FdwmB9aH0O1tJMRoVlkJf/4zvPqq2ZGIPrjdboqLi+ns7CQyMpKioiJJYIQQIgzs7t6dp4qfwt5pJzIyErvdHtIJjFKK2tpafwLzWvJrzLXNNRKYICY1MUKEounT4auvoKgIjjkGIiPNjkh00706Pjo6msLCQiLldySEECHvoNaD+GvpX0nQE4iJicFms4V0+a6Uoqqqirq6OgCeSHuCu7LuQmnBOTdMd1ITI0Qo2nNP49/iYnjwQXNjET00NjbidDrRdZ24uDiKiopC+gYnhBhdugYiKSsrQ9d1s8MJKtMbp7PSuZIEPYH4+HjsdntIl++6rlNeXu5PYJZmLWVp9tKQSGBAkhghQtPtt2+dLPKGG6Cx0dRwhKGrOl4pRVJSEoWFhdJBVggRcpqammhqCs5hdc0yu3Y2d5bfSaSKJCkpCZvNFtLlu8/nw+l00tTUhEfzcG3etTyR/oTZYQ2IJDFChKKCApg3z/i5qQluucXceEY5pRSbNm2iqqoKgDFjxoT8LM1CiNFJ0zSysrLIysqS4ZUBTWnM3zSfBVULAEhLSwv58t3j8VBSUkJbWxttljYusV3C/6X8n9lhDVjo/gaEGO0WLoSusejvvRdKSsyNZ5Tatjo+MzOT7OxsufkLIUKSpmmkp6eTnp4+6suxSD2S28tv59y6cwHCIrnr6OiguLiY9vZ2aiNqOc9+Hh8nfGx2WIMiHfuFCFVJSbBkCcydC14vXH01/POfZkc1qvh8PkpLS2lrawMgNzeX1NRUk6MSQggxVPG+eP5a+lcObjsYgLy8PFJSUna+Y2srrF4NCQmQnAwpKca/XT+npoJJtTgulwun04nP58MR5eDiwoupiKowJZZAkCRGiFD2+9/DPffATz/B88/DRx8ZBaUYdh6PB6fTSXt7OxaLhfz8fBITE80OSwghhkQphcfjASAyMjKkax0GK92TzkrnSsa3j0ezaBTkF/S/fF+yxOi32pcXXoAZMwIT6AA0NzdTVlaGUor/xf6Py2yX0RjROOJxBJI0JxMilEVEGEnMFtqVV4IKjVFFQln36nir1YrdbpcERggRFpRS/PTTT/z000+oUXg/Kewo5KnipxjfPh6r1UqRvWhg5Xt0dO/THmgaxMdDZmbggu2n+vp6SktLUUrxXuJ7/MH+h5BPYECSGCFC3/TpMG0aANqGDSStW2dyQOHN5XJRXFyMx+MhKiqKoqIiYmNjzQ5LCCECRtO0UVkDs69rX54sfpJcTy5RUVHssssuAy/f09KMJt7dWa2QkWG0ljj00MAFvBNKKaqrq6msrATgxZQXuaLgCtwW94jFMJykOZkQoU7TjNqYiRNBKbKWLaPlyCPNjiostbS0+J9mxcbGYrPZiIiQYlQIET4sFgt7ds1FNooc1nwYy8qWEaNihla+p6Vt3yLC54P99oNx4wISa38opaisrKShoQGABzMe5P6x90MY5aZSEyNEONh3XzjvPACiqqoY8/e/mxtPuGlro6G2FqfTiVKKhIQECgsLJYERpnC5XLz22mvccsstzJgxA5vN5n9yvnjxYrPDEyLkzKifwfLS5cSoGBISErDb7YMv39PStv7cvQP/G28YrSbq64cWbD/ouk5paSkNDQ348PGXnL9wf2Z4JTAgSYwQ4eOWW1DR0QCMXbkSamtNDig8qE2b8Bx4INYzz0RrbyclJSXkJzkToe3TTz/lhBNO4IYbbmDNmjWUlpaaHZIQoUnBxZsv5qbKm7Bi9ZfvQ5oDpnsSc+KJ8PXXYLMZrz/5BA4+GIbxb9br9VJSUkJLSwvtWjvzCubx3Jjnhu18ZpLHiEKEi5wc1LXXot10E1aXC3XzzbBihbkx/fwz/Oc/xs8dHVvfLymBxx4zftY0mD3baDMcZNRPP+GbNo3Iykoiv/uO3O++I3nSpFHZVlwEl9TUVPbff3//ctVVV/knWxViKHRdZ9OmTQBkZ2eH9KSOO2JVVq6rvI4zGs4AICMjg7Fjxw69fLfZYJ994JBD4P77jXvbp5/CccfBl18a98XJk2H9eth776F/kG46OztxOBx0dnbSZG3isoLL+DL+y4CeI5hIEiNEOPnTn/CuWEFEfT2sXAmXXw677WZePDfc0HPuGosFdB0+/xwuuGDr+/n5cPTRIx/fDugff4w67jgimpsB8EyeTMrJJxtJlxAmmjp1KvXbNEm59tprTYpGhB1d9/ejyM7ONjmY4RGjx3Bn2Z1MazEGxcnOziatew3KUGRkwP/+Z/SL6bpfjB1rPNCbMQPefBM2bzaSnFdegSOOCMhp3W43TqcTr9dLZWQlF9supiQmvCfBDs/0WojRKj6eqiuvBEDz+WD+fHPjWbjQmLemq5ZF13uut1jg+ONh6tSRj20HfGvXwuGHY+1KYE48kch//9uYqEwIk0lTRjFsGhvhN79h7PLljH3qKbOjGRZJ3iT+VvI3prVMQ9M0CgoKApfAdLftA6+EBPi//zNaHgC0tcExx8BzQ2/q1draSklJCV6vl5+if+KconPCPoEBSWKECDuNJ59M+y67GC/WroX33jMvmH33hbffhri47WcotliMTo5r1hjj6gcJ79/+huXUU7F0dgLg+cMfiHzpJYiJMTcwIYQYTl9/DRMnYnnlFcb+7W+Mfe65sGxK9jfH39jPvR8Wi4XCwkKSkpJG7uSRkbB6tfGAD4yhmM88E5YvH/QhGxsbcTgd6LrOp/Gfcl7ReWyO3ByYeINc+F2dIjwoBU6n2VGEJquVTd2blvzxj9vXgIyk/feHt96C2NitiYzFYtS+rF0bPMmBUngWLybiwgvRtvx/ef7yFyIfeigo++sIIUTA/OMfcOCBUFZmDAcM4HYbZXdfS2uruTEPkr3TTmRkJEVFRcTHx498AJoGt94K99239b0rroCrrx7wvbq2tpby8nJQ8HrS61xsu5gWa0uAAw5eksSI4KPrcOmlMH680V5UDFjbwQejjj/eePHVV/D008bP330Hf/gDvPrqyAY0ebIxvGRXjcvBBxvV6sEySaTPZ9S43HQTAMpiwfvII0TecIP0gRFhq6Ojg+bm5h6LGIVWroTf/Q7a28HnQwHe1FS87e2oo482+iv2tvzhD2ZH3m+t3RKurkmKY8x+gHbppfD880btDMDSpUZfmn5QSrFp0yb/YB5Ppj3J1flX47F4hivaoCRJjAg+LS1GodreDiefDI88YnZEIUndddfWmo8FC4yRUfbc0/j/vPfekQ9oyhTj6d3ixfD662DGE7DeuN14Tj6ZyEcfBUCPjkb/17+I6D7wgBBh6LbbbiM5Odm/5Ofnmx2SMMOWprNdVGwsP/z73/zw73+jdvSgadtZ6YNUU1NTj2HI7XajJiYonH66cV9MTIQjj+zXQDy6rlNeXk5dXR0AyzKXcWfWnShN7WTP8COjk4ngk5QEd95pVK0qZTztqaiAG2+Up+IDscsuRpOt996D6mqjoOxy8snmxHTIIcYSLOrr8Rx3HJEbNgDgS05GW7cO60EHmRyYEMNv4cKFzJs3z/+6ublZEpnR6IorjIdKc+duP9P8P/+5/XtdDjts+GMbotra2u2GHg+6gTGmToX//tcYpTMqaoeb+nw+SktLaWtrw4uXG/Ju4JWU0dtiRZIYEXw0zag5yM42ZqH3+Yyn9xUV8MADILOk75ClpYUx//wn2t//DjU1W4c17mrnDHDCCeYFGCSU04nvyCOJLC4GwJubi/Wdd9B23dXkyIQYGdHR0UQH0aAawkS//70xEMupp2KprmavvfeGoiLYuNHsyAZFKUV1dTW1WyZ9Tk1N9Q8bHZS6BuPZAY/Hg9PppL29nTZLG1flX8VHiR+NQHDBS5qTbaOuro5Vq1Yxa9YsJkyYQHx8PNHR0eTl5XHqqaeyZs2aQR979erVaJq202X9+vUB/EQhbNYso+9GV3X23/4Gp50GLpe5cQW5hA8/JOvee40EBrbvKDhuHNjtIx9YENH/9z/0Aw4gYksC49lzT6wbNkgCI4QYvSZPNvpkhEANy450NbfqSmAyMzPJysoyOaqh6ejooLi4mPb2duqsdcyxzxn1CQxITcx2srKy8HZr5xkTE0NkZCQVFRVUVFTw8ssvM336dJ5//nni4uIGdQ6LxUJGRkaf6+XJWDfHHgvvv2+MpV5fb3T0nzbNSG6GY1z3MNB24IFUX3opY195xRjhLSJia9vliAg45RRzAzSZ7+230U46CeuWZNhzxBFErl1rjOEvhBCjWXq6MRnjHXfAXnuZHc2AdW9uBZCbm0tqaiq6mSN0DpHL5cLpdOLz+XBGObm48GLKo8rNDisoSE3MNrxeLwceeCAPPPAAGzduxO12+ycRumBLR9/XXnuNiy66aNDnyM/Pp6qqqs9lapBN/Ge6/feHzz6DwkLj9aefGqNbyRDMvfKlplJz8cWojRvho4+MZgJd4+B7vfDrX5sboIl8zzyD5bjjsHQlMDNnEvnGG5LACCHEFrqmsWnOHDZNnhxSX/49Hg8lJSW0tbVhsViw2WykpqaaHdaQNDc3U1JSgs/n4+vYrzmn6BxJYLqRJGYbb7/9Np988glz586lqKjI/35hYSGPPPKIP3l56qmnKCsrMyvM0aeoyEhe9t/feP3LL1urvkXvNM1I9lauhM2b4YUXjJHJQrypwGB57rkH61lnoW2plfL86U9E/v3vW4e3FEIIARhN67tGvwoF3ZtbWa1W7HY7iYmJZoc1JPX19ZSWlqKU4t8J/+YC+wU0RARxvx4TSBKzjWnTpu1w/QXdhl3dsGVEIzFCMjLg3/+GrvlPamrg0EPhnXfMjSsUREfDjBlwwQWjb+JGpYyEpdsoTJ577iHyrrtktDsRshoaGqitrfUvXU/MXS5Xj/dbQ3RCQmGujIyMHTZ7DyYul4vi4mI8Ho9/DpjYYJmDbBCUUmzevJnKykoA1qSs4QrbFbgtbpMjCz6SxAxQ98mRfN1HexIjIz4e/vUvY9QygLY2o9/MP/9palgiSHk8eM46i8i77wZARUTge+YZIq+80ty4hBiiiRMn+r9oZmRk+FsGLF26tMf7l112mcmRilBjsVjIzMwkMzMTiyW4vya2tLT4m1vFxsZSVFQU0v2KlVJUVlayefNmAB7OeJgbc2/Eq4XGnDwjLbivziD07rvv+n/ee++9B3WMmpoaJk2aREJCgv+PbtasWT2OLXYgMhIeewz+/GfjtdcLM2fCX/9qalgiyLS04DnmGCK3JLh6XBz6unVYf/tbkwMTQggxVA0NDTidTpRSJCQkUFhYSEQIT8Gg6zqlpaU0NDSgo3NL9i2syFwB0mCgT6H72zZBY2Mjt912GwBTp05l9913H9RxXC4XX3zxBampqbS1tVFSUkJJSQlPP/00c+bM4eGHHw7pP8QRoWmwZAnk5cEllxjvXXUVlJcbE2UG+dMjEUC6blwP3ZqGqaoqvEcfTeS33wLgS09HW78e6777mhWlEAHlcDjMDkGEKaUUassEl11TPwQTpRQ1NTX+2oqUlBRyc3ODLs6B8Hq9OJ1O3G43HVoH1+Rdw1vJb+18x1FOvun1k67rnHPOOWzatImYmBjuu+++AR8jJyeHRYsW8b///Y/29nbq6+txuVx88MEHHH300QCsWrWKq666aofH6ejooLm5uccyas2dCy++uLVz9rJlxvwynZ3mxiVGhsNhzHL8+9/7h5FWP/+M74AD/AmMt6gIy+efY5EERgghdkopxXfffcd3333nT2aChVKKTZs2+ROYjIyMkE9gOjs7KSkpwe1202xp5sLCCyWB6SdJYvrpiiuu4JVXXgHg/vvvZ5999hnwMY499lgWL17MPvvs42+zabVamTJlCuvWreOULfN3PPDAA/z88899Hue2224jOTnZv+Tn5w/iE4WR006Dt9+GrpFI/vEPo/N/S4u5cYnhV1wMlZVG88KTT0Z/5x30yZOJqKgAwHPAAUR89hlaQYHJgQohhBiKruZW9fX1AGRnZ5OZmRnSCYzb7aa4uJiOjg6qIqqYXTSbL+K/MDuskCFJTD/Mnz/fX/Nyzz33cP755wf8HBaLhbvuugsw/lDXrl3b57YLFy6kqanJv8hQz8CvfgUffwzZ2cbrd94xRi6rqjI3LjG8ug0Bqtatw3LkkVibmgDwnHACkf/+N4wZY1Z0QggRcjRNY8KECUyYMCFoEgSv14vD4aClpQVN08jPzyctxCe87pqD0Ov18nP0z8zaZRYbYzaaHVZIkSRmJ66++mqWLVsGwF133cWVwziq0bhx40hPTweguLi4z+2io6NJSkrqsQhgwgRjLpnx443XX38NBx4IP/1kblxi+NTV+fvCaN0mZfOceSaR//oXhPAwm0IIYQZN07BYLFgslqBIYrqaW7lcLiwWC4WFhSQnJ5sd1pA0NTXhdDrRdZ0NcRs4t+hcqiOrzQ4r5EgSswMLFixg6dKlANx555386U9/MjkisVN5ecYs9YcearwuK4ODDoJPPjE3LjE86upQ28x7o6xWIt9+G776yqSghBBCBEJ7e7u/uVVERARFRUXEx8ebHdaQ1NbWUlZWhlKKN5Le4KLCi2ixSvP3wZAkpg/z58/3N++68847WbBgwbCfc+PGjdTW1gJgt9uH/XxhKyUF1q83JncEaGyEI46A//u/7bfd0vRIhCZPL80FNZ8Pamu3NjEUQgjRb7quU11dTXV1tX8SVTO0trZSXFyM1+slOjqaoqKiHnP1hRqlFFVVVVRtuW/9fczfWZC/gE6LDEQ0WJLE9GL+/Pk9mpAFIoHZ2QgfSin/eSwWCyeeeOKQzzmqxcTAs89C10Rv7e1w0klGB3AApeDGG43+Ek8/bV6cYtCamppobmxE8/YxCZjLJaPUCSHEINTU1FBTU2Pa+bs3t4qLi6OoqIioqCjT4hkqXdcpLy/3P6j+a+ZfuS37NnTNvCQxHMhkJNvo3gfm7rvv3ulwx92tXr2aOXPmAPDOO+9wxBFH+Nc5nU7OPPNMLrjgAo455hjsdjuapqHrOp9++imLFy9m3bp1AFx00UWDnoNGdGO1wvLlRhOza681EpcLLjDmkikthUcfNbb78Udz4xQDVldXx6ZNm9Auvxw1aRJjCguxjBkDyclbl6Qk4xoQQggxIGZ2mu8q3wGSkpLIy8vDEsJzv/l8PkpLS2lra8OLlxtzb2Rtat+DN4n+kySmm9LSUn8fGIvFwh133MEdd9zR5/bz589n/vz5/T7+Z599xmeffQYYnfMTExNpaWmho6PDv82cOXNYvnz5ID+B2I6mwTXXGKOWzZljTIy4aNHWiREjI3uMcCWCm1KK6upq/9Os1Lw80q64Iig6nwohRDiwWCxkd430OYK2Ld/HjBlDdnZ2SJfvHo8Hp9NJe3s7LouLefnz+CDxA7PDChuSxHTTve1nV5vQHWltbe33sTMzM1mxYgUfffQRX375JTU1NTQ0NBATE4PdbmfKlCmcf/75HNrVIV0E1uzZEBEBZ59tvO5q3ufzSRITIpRSVFRU0NjYCMDYsWPJyMgI6RucEEII4ztXRUUFTVv6qYZD+d7R0YHD4cDj8VBvrWdu4Vy+i/3O7LDCiiQx3RQWFg5pdtrzzjuP8847r9d1sbGxXHbZZVzW1UdDjCyHA264wWhe5PNtfV/XwcR2v6J/fD4fZWVl/gcHubm5pKammhyVEEKIoQrH8t3lcuF0Oo2mZFGlXGy7mLJomdMv0CSJEeFv0yaYPNkYsao3mzePbDxiQLxeL06nE7fbjaZpFBQUkJiYaHZYQggRlnRd57vvjBqDCRMmDGt/lK5JLNvb28OmfG9paaG0tBSlFN/EfsOltkupj6g3O6ywJEmMCH9jxhidvN1uaGvbfr1MiBi0Ojo6cDqddHZ2YrVasdlsxMXFmR2WEEKIIere3CpcyveGhgYqKioAeD/hfeblz8NtdZscVfiSJEaEv+ho2LjR+Nnng5YWY36YrmX8eHPjE71yu904HA58Ph+RkZEUFhYSHR1tdlhCCBHWNE1j/Jb74nD1Sene3CocynelFDU1NWze0rLj5ZSXWZy7GK/WxxQAIiAkiRGji9VqTIaZkmJ2JGIHWlpaKCsrQ9d1YmJisNlsREZGmh2WEEKEPU3TiIgYvq+H3ZtbxcTEUFhYOKznG25KKTZt2kR9vdFk7G/pf2N55nII3TEJQkboXjVCiLDUvTo+Pj6egoICrDLfixBChLzu5XtCQgL5+fkhXb53TWLZ3NyMjs7t2bfzj7R/mB3WqCFJjBAiKCilqK2t9Q9tnpycTG5ubkhPciaEEKFG13X/XC3p6ekBKYO3bW6VEhNDzn//i2XFCmhthZUrIcTKeq/XS2lpKS6Xiw6tg4V5C3kz+U2zwxpVJIkRQphu2+r49PR0MjMzQ3qOACGECFVdyUZ6evqQj6WUYlNJCfUul3HM558n86abtra2iogwJqHOyRnyuUZKZ2cnTqeTjo4OWiwtXG67nM/jPzc7rFFHkhghhKm6V8cDZGVlBeTGKYQQYnACNU+Lv3x3uUDXyV66lLSnntq6gcUCl18eUglMe3s7DocDr9dLdUQ1FxdezC8xv5gd1qgkSYwQwjQ+nw+n04nL5ULTNPLy8khOTjY7rJ5++QVsNpCBBYQQo4DFYiE3N3fIx+lRvus6eQsWkPzGGz030jS48sohn2uktLW14XQ60XWdX6J/4WLbxVRHVZsd1qgVWg0QhRBhw+PxUFxcjMvlwmKxYLPZgiuBUQruu88YgvuUU8yORgghQkZnZ2fP8j03l+RPP91+Q58P9twTrr4aystHPtABaGpqwuFwoOs6n8d9zrlF50oCYzJJYoQQI669vZ2NGzfS0dFBREQERUVFJCQkmB3WVi4XzJplNHPw+Yz5hIQQQuxUe3s7xcXFPcv3tDS44oqtnfe7d+JvbYWlS6GwEM46C774wpS4d6Suro6ysjKUUryZ9CYXFl5Is7XZ7LBGPUlihBAjqq2tjeLiYrxeL9HR0RQVFRETE2N2WFtt3AiTJ8Mzz5gdiRBCjDhd1/n222/59ttv0XV9QPvusHy/9FKjE79xEnjySWNUMrvdeM/nM8rdSZPgsMNg7VpjOxMppaiqqmLTpk0APDPmGebnz6fT0mlqXMIgfWKEECOmqamJ8vJylFLExcVRUFAQXJOcvfEG/OY34Hb3vHl+8gkEqKOr39y5cOutgT2mEEIEgFJqwPvstHzPyIDzz4cHH4QpU+Dss40+MRdeCK+8YtTGvP++se1//mMsRUWwYAHMng1xcQH6dP2jlKKiooLGxkYA7h17L49kPCKTWAaRIPr2IIQIZ3V1df6nWYmJieTn5wffHDBPPAEtLdu/7/PBlhtZwLz8siQxQoigo2kau+22m//n/uh3+X711cYDoosvNhIYMJqWnXyysWzYAMuWwbPPGtsVFxsPfK691mjee+mlkJUVkM+5Iz6fj7KyMlpbW/HiZXHuYl5OfXnYzysGRpIYIcSwUkqxefNmampqAGPozpycnOCcA+b22+Gnn+Dzz3vWxKSnwzHHBPZcs2YF9nhCCBEAmqYRFRXVr22VUlRXV/snxxwzZgzZ2dl9l+92Ozz0UN8HPOAA+Mc/4M474d57jVqbtjajX+Ittxhl9DnnwLx5sNdeA/1o/eL1enE4HLS3t+PW3MwrmMf7ie8Py7nE0EgSI4QYNttWx48dO5aMjIzgTGAA8vKMJgxXXWW01e6y227w97+bF5cQQgSZYS3f8/PhrruMSTAffdT4uaICvF5YtcpYjj7aqNk5+uittTpD1NHRgcPhwOPxUG+t5xLbJXwb921Aji0CL8jacgghwoWu6zidTv8NLicnh7FjxwZvAtMlOhoeeAAefxz6+TRSCCHChVKK2tpaamtr++wb0zUHTFf5npubOzzle2KiMY+Mw2E0MZs0aeu69evh2GONIZpXr4aOjiGdyuVyUVxcjMfjoTyynHOKzpEEJshJEiOECDiv10tJSQmtra1omkZBQQFjxowxO6yBmT3b6NBfVASHH252NEIIMSK6RuSqqqrqNYnpam7VVb7bbDZSAz3wybYiIuCMM4w+Mx98AKeeurX25fvvYc4coyZ9yRKoq9tud13XaWhooKKigh9//HG7UddaWlooKSnB5/PxXcx3zNplFqXRpcP7mcSQSRIjhAiorknO3G43VqsVu91OUlKS2WENzn77wS+/SAd8IcSokpyc3Ovkwx0dHduV74mJiSMb3JQpsGYN/PwzXHYZdA3hXFsL118Pe+xhDMYCOJ1OZsyYQVxcHIcddhjHH388EyZMIDo6mhkzZuB0OmloaMDpdKKU4sP4D5ljn0NdxPaJkAg+ksQIIQLG7XazceNGOjs7iYyMpKioiLgRHhYz4IK9+ZsQQgSQxWIhPz9/uxHG3G43xcXFwVO+77ILrFgBlZVGh/+xY433ExNB11myZAmFhYWsWbMGj8fTY1ev18uaNWsYN24czz77LABrk9dyqe1SXFbXSH8SMUjSsV8IERAtLS2UlZWh6zoxMTHYbDYiIyPNDksIIcQQBXX5npoK11xjDMjy7LOQk8OSO+/k+uuv3+muPp+PSy65hFPuOoWXrnwJpQ18fhxhHklihBBD1tjYSHl5OQDx8fEUFBRgtVpNjkoIIcRQdfUlgSAv36OiYNYsnE4n1x91VL92UUqhlGLNvDUwA7ANb4gisCSJEUIMWtcoNtXV1YDRjjo3Nzf4JrEUQgjRL7qu8+OPPwKQlpbG5s2bgdAp36+66qrB7TgPeCGgoYhhJkmMEGJQukawqdsyEkxaWhpZWVnBP4SyEGKHYvQYNF3+jvsrRo/x/7ztqFehSNd1fFs6xnclMGlpaYzd0uckmD+jruu88sorg9pXW6sR7Y1Gs8i1vy2lK9ppNzuM7UgSI4QYMF3XKS8vp7m5GYCsrCzS09NNjkoIEQjv/PAOCQkJZocRkn744QezQxgWdXV1/gdWwayhoWG7Tvz9pTyKNz9+k5SUlMAGFQZaW1s5hEPMDmM7wV0nKIQIOj6fD4fDQXNzM5qmkZeXJwmMEEII07lcQxtZrK2tLUCRiJEgNTFCiH7zeDw4HA46OjqwWCwUFBTIE1shwsz48eNDd24nE+i67q+BGT9+fND3GemLx+PB6XTS2dmJpmnk5+eHXPk+1AEHCgsL2XXXXQMUTfjoanURbCSJEUL0S3t7O06nE4/HQ0REBDabjdjYWLPDEkIEmMViCdkv4mYL1f+79vZ2HA4HXq8Xq9XKmDFj8Hq9aJoWUv0cd999dyIiIvB6vQPeNyIigl133TUkf3/DLVj/T4IzKiFEUGlra6OkpASPx0NUVBRFRUWSwAghRBhoa2ujuLgYr9dLdHQ0drudmpoaKisrUSq05k2xWCycdNJJg9r35JNPDtov66J38tsSQuxQc3MzDocDn89HbGwsRUVFREVFmR2WEEKIIWpqasLhcKDrOnFxcdjtdqKiokhMTCQxMdHs8AZMKcWNN95IbGzsgGuQ7r777mGKSgwXSWKEEH2qr6+ntLQUpRSJiYnY7XYiIqQVqhBCDJtBjq41UHV1dZSVlfnL98LCQiIiIrBYLNhsNmw2W0jVTPh8PpxOJxEREQNOSG699VZsNpnpMtSEztUphBgxSimqq6uprKwEIDU1lYKCgpC6oQkhRMgpL4f99oNbboFhasrVVb5v2rQJCI/y3ev14nA4aG1tRdM0zj77bG6++eZ+7XvrrbeycOHCYY5QDIfQvWKFEMNCKUVFRQU1NTUAZGRkkJOTE1KdO4UQIuR8+y1MngzffQc33GD8G2Dblu9jx44N+fK9o6OD4uJi3G43VqsVu91OYmIi1113HQ6HgxkzZhAZGdljn4iICGbMmIHT6ZQEJoRJuxAhhJ+u65SVldHS0gJATk4OY8aMMTkqIYQIc++/DyecAFvKXqZNA7s9oKfQdZ3S0lJaW1uBvst3Xdf5+eefAYJ+tC632+3vsxkZGUlhYSHR0dH+9TabjRdeeAGv18vHH39MW1ubfxjlYP5con+G7TfY2NjIp59+SklJSZ/blJSU8MQTTwxXCEKIAfB6vZSUlNDS0oKmaRQUFEgCI8Ka3KdEUHjxRTjyyK0JzFlnweuvQ1xcwE7RVb53NbfaWfnu8XjwjFDfnMFqaWmhpKQEn89HTEwMRUVFPRKY7iwWCykpKeTm5koCE0aG5be4ePFiMjMzOeSQQxg3bhyHHnoo33777Xbbffjhh8yZM2c4QhBCDEBnZ+d21fEy2Z0IZ3KfEkHhgQfg9NO3duafPx+eegoCOALkQMt3TdMoKiqiqKgoaJuZNTQ04HQ60XWd+Ph47Hb7dk3GRPgLeBLz8ssv85e//IVJkyZxxx138Mc//pHvvvuOAw88kJdffjnQpxNCDJHb7aa4uJjOzk4iIyMpKioiLoBPAIUINnKfEqZTCv78Z7j00q3v/fWvsHQpBLCWwO12s3HjxgGV75qmERcXR1xcXNAlMUopampqqKioACA5ORmbzYbVajU5MmGGgPeJufvuuznooIP44IMP/Bf//PnzOe200zjjjDN47LHHmDVrVqBPK4QYhNbWVkpLS9F1nZiYGGw2mzzNEmFP7lNixDQ3w8KFcNhh8NvfGu95PHDhhbB6tfE6IsKofelaHyAtLS2UlZWFTfmulGLTpk3U19cDkJ6eTmZmZtAlWmLkBLwm5vvvv+ess87qcVHl5uby3nvvceSRR3Leeefxt7/9LdCnFUIMUGNjo1THi1FJ7lNixPz4o9FkbOZMo6alrQ1OPHFrAhMfD2+8EfAEZijlu1KKxsZGGhsbUcM0zPNAdQ0605XAZGVlkZWVJQnMKBfwmpiOjg5iY2O3ez82Npa1a9dyxhlncPHFF9Pe3i6dhoUwSW1tLVVVVYBRHZ+bmysdHcWoIfcpMWLq6rb+fNVVcOedsGV+FjIy4M03Yd99A3Y6pRS1tbVUV1cDgyvflVKUl5cDkJSUZHqi0DWJpcvlQtM08vLySE5ONjUmERwC/q3FbrezYcOGXtdFRkby/PPPM2PGDK688kpWrlwZ6NMHREtLC4sXL2bvvfcmISGB5ORkJk+ezLJly+js7BzSsaurq/nTn/7E7rvvTmxsLGPGjGHq1Kk88sgjQfPEQ4Svrur4rgQmLS2NvLw8SWCUgpIS+Oc/wes1OxoxzMLhPiVCRPckBrYmMLvsAp99FvAEpqqqyp/ADKV8j4+PJz4+PmCxDZbH46G4uBiXy4XFYsFms0kCI/wC/s3lyCOP5MUXX+zzy35ERAT//Oc/Oeuss/jwww8Dffohczqd7LPPPtx000188803KKXo6Ohgw4YNzJ8/n4MPPpiGhoZBHfvzzz9nzz335O677+ann34iIiKClpYW3n//ff7whz8wffr0ISdJpmlrg/vv3zpEpDCFUoqGhgYqKiqora3tkRjruk55eTl1W26qWVlZZGdnm/6UzRReL3zxBSxfDmecAZmZUFRkNPl4+GGzoxPDLNTvUyKE1NVt31HfYoG8PEhNDdhpuppbBaJ8t1gs2O127Ha7qQ+42tvbKS4upqOjg4iICOx2OwkJCabFI4JPwK/Oc845h6OPPprPP/+875NaLDz55JNcddVVHHbYYYEOYdC8Xi8nnXQSDoeD7Oxs3nzzTdra2nC5XDzzzDMkJiby3//+d1AdPpuamjjxxBOpq6tj/PjxfPbZZ7S0tNDW1sZ9991HZGQk69at48orrwz8BxsJy5bBZZdBTg5cfTWUlZkd0ajS2NjIvffey+67785hhx3G8ccfT2ZmJrvuuiv33nsvdXV1OJ1Ompqa/NXx6enpZodtjo0bITkZJk2CK6+ENWtgy+zVREXBSSeZGp4YfqF8nxqVSkthzz1h/Hj45RezoxmYujrYduQsXTcmt/zVr2BLrfhQ+Hw+HA4Hzc3NYVO+t7W1UVJSgsfjISoqiqKiol6bgIpRTgm/Rx55RAEKUB9++OF26//+97/7169fv35Ax77++usVoGJjY1VxcfF262+99VYFKKvVqn788ccBHbupqUkBqqmpaUD7BdR55yllNMoxFqtVqZkzlfr8c/NiGiVef/11FR8frzRNU5qm+a9RwP9eXFycevDBB9W3336rWlpazA7ZXP/5T89rtWuxWJS67jqzowuooCgbRMgI2uvl2We3/p2uWmV2NNvx+Xzq66+/Vl9//bXy+Xw9V156qVKaplREhFKRkca/FsvWz/PYY0M6d2dnp/rpp5/U119/HTble1NTk/rmm2/U119/rX755Rfl8XiGfMwd/o7ETgVr2TDKG8L39PjjjwMwbdo0DjnkkO3Wz5w5E7vdDjDgGZy7tu9+jO4uv/xyEhIS8Pl8PP300wMN3Xz33w8rVxpNcgB8PnjmGeNp99SpsHat8fRJBNS6dev49a9/jdvtRim1Xb+qrvfcbjeXXHIJv/zyi1THH3oo7L//9k08dN24Tp95ZuvEc0IIMRSXXmo0WT33XPjjH+HGG+Gee+Dxx+Gll+DMMwd96EE3t2poMEZI66NVia7r/Pzzz/z888/oI3zfrquro7S0FKUUiYmJ2O12IiICPgaVCBP9SmJWr17NAw88QEsY93dwuVx88MEHAEyfPr3XbTRN4/jjjwfgjTfe6Pexf/zxR0pLS3d47ISEBKZOnTrgYweNuDi4+GL4+Wf417+MxKXL++/DySfDrrvCgw+Cy2VenGGksbGR008/HaXUTm80XcnN7373OxobG0cguiCmaca8Db39n331FZx1FhQWGk0km5pGPDwxOKPhPiVC0B57GAOGPPII3HUX3HCDkczMng2nnGIMsTwIg25u9eWXxmAC//d/RhLVh46ODjo6OgYV22AopaiurmbTloEPUlNTKSgokEFnxA716+r405/+xOWXX05ubi6XXXYZP/zww3DHNeK+//57/xfBvfbaq8/tutZVVVX5xyvfmW+++Wa7/Xd07O+++65fxw1KFovRp+Df/4YNG4wvhF3tgYuLYe5co9/MDTcEpC3waPb444/jcrn6/aRM13VcLteAaxHD0mmngc1mJDQWi5FgX3ABdM2jUFkJ8+cb1+q8eeB0mhuv2KnRcJ8SAqC5uRmHw4HP5yM2NpaioiKioqJ2vuOTT8JBBxnl2w5omkZhYSGFhYUjMvCLUoqKigpqtvRNHDt2LDk5OaNz0BkxIP2qo3vttdd48sknWb9+PQ888AArV67kiCOO4PLLL+fkk08Oi0y5stsfdW5ubp/bdV9XWVnZrzkEBnrs5uZmWltbB9zsR9f1Ea/63aGJE41ZiG+7De2+++DBB9FaW42n27fcgrr9djj7bNS8ebCD5E5sTynFihUrBrXv8uXLufTSS0f3DULTYMECLJddBkqh//WvcPzxcMstaCtXwvLlaI2NRq3hPfeg7r0XTj/duFYPPNDs6PstqMqDYTYa7lNC1NfX+79TJCYmkp+fv/Nru7PTGMRk2+HCOzrg8su321wDBt3o+Fe/GtDEnbquU1paSmtrKwA5OTkyN5Pot34lMQceeCAHbrlxl5eX88Ybb7B+/XouuugirrjiCi655BKuueaaYQ10uHVvghAXF9fndt3X9bfZwmCP3VcSs201b3NzMwA//PBD8PZ3OPdcLL/5Dalr1pC+ejWR1dVoXi88/jja44/TetBB1J5/Pq2HHGJ8wezO5yPjwQdxTZxI25Qp5sQfZBoaGti4ceOA91NKsXHjRj766CNSUlICH1gI0Q48kF2zsugYNw5nQQF01YCecQbaSSeR8sorpK9aRXRpKZquw3PPoT33HK5996Vmzhxajjhi+1GHgkzXF4PRYDTcp8TopZRi8+bN/tqK1NTU/tdWrFy5fQIDxlDz990X2EDvu6/fSYzX68XpdOJ2u9E0jfz8fJKSkgIbTyjo6IADDjDuQY8+CuedZ3ZEIWPAvaXy8vI4//zzOf/88wH473//26O5lBh+t912GzfddJPZYQyYHh9P3axZ1M2cSdLbb5P+2GPEffstAAmffELCJ5/QbrdTO2cOTb/+NWpL9Xjqyy+T+eCDdGZm8tPrr4N08sM1xH5FbW1toz6JUbGx/PTmm72vi4mh4Te/oWHGDBLef5+MVauI3zI5Ytz//oftyivpzMmh9rzzaDjlFNQOHk6IkSf3qTAwezb897/Gz937pl1/vdFfDYwhl597buRjG2FKKSorK/1z1GVkZDB27Nj+16ZPnQrp6UaHfp+v57pejqGsVlq2DCue+O9/o227z44cdFC/Nuvs7MThcNDZ2YnVasVms+3wIW9Ya26GrvLpvfckiRmAIX8bnDhxIhMnTgxELKZKTEz0/7yjL4jd13XfZyDH7utJQ3+PvXDhQubNm+d/3dzcTH5+PuPHjw+dpxj77ANXXon+0Udod90FL7+MphQxJSXk3XgjucuXo664As4+G23FChQQVV3NhO+/H1BVdbgaO3bskPbff//9SUtLC1A0YW6vveDii9G//BLt7rvhmWfQfD6iKivJufVWslesgEsvRV16qdGHJoh01dKOduFynxo1fD5jQJiSku3XVVQYC0B9vfEUOzp6ZOMbQV2TWHa16BhUc6v99zcGLZkxAz75xBjcGYxBBXqprVW6TumWmukJEyagBbgpptvtxul04vV6iYyMpLCwkOgw/h2K4TOkKzOcquZzun35qOgqIHvRfV1OP7+wDPTYSUlJO2wWFh0dTVJSUo8FjMnZQm459FC0NWvQfvnFaJsbEwOAVluL5YYbsBQVodXXoxkfEMsdd2DRNPPjNnnJyMhgl112GXC/Fk3T2GWXXUhPTzf9M4Tcsv/+aE89heZ0wrXXwpYHDVpLC9rtt2Ox27HMmYPlm2/Mj7XbMtqF031q1LBa4d13jVnte2uyabVCZqYxgEwYf/n1er2UlJTQ0tKCpmkUFBQMvr9Idrbx/3XZZf3aPC4ublhqRlpbWykpKcHr9RITE0NRUZEkMGLQhnSHW7p0KRdccEFYdB7dY489/Df8HTU76FqXlZXV78Kk+4hk/Tn2hAkT+nXcsFJUBMuXw6ZNcMcdxg2qS9f1pevwv/8ZN7dRTtM05s6dO6h9//jHP47uTv1DlZsLt91mjPCzYgUUFBjve73wxBPG8KVHHgmvv771iacwTTjdp0aVggLjS/fYsT0TGasVUlONdbvsYl58w6yzs5Pi4mLcbjdWqxW73T70lhaRkcZ99u9/Nx4Y9jGimcVioaioiKKiooA+CGlsbMThcKDrOvHx8djtdiK7RoQUYhCGdHXGxcWxevVqZsyY0e/xxNeuXTuUUw6buLg4Dj30UABef/31XrdRSrFu3ToAjj322H4fe7fddqNgyxedvo7d1tbGf/7znwEfO+ykpMDVV0NZmTEp4bZP4axWuP12U0ILJm63m6lTpxITE9PvhMRisRAXF8fs2bOHObpRIiHBeKpZXAwvvtizLfg778D06UabfRme2VThdJ8adex2I1lJSzPKfqsVkpON93bbzezoho3b7aa4uJjOzk4iIyMpKioKbK3IWWcZ88WM0DDkSilqamooLy8HIDk5GZvNhjWQA6PU1sKf/wzt7YE7pgh6Q0pi3nrrLVJTU1m7di3HHXfcDttff/TRRxx22GGcdtppQznlsDr33HMBeOedd/jkk0+2W//cc89RXFwMMKAvgpqm+bd/5plncDgc221z//3309raitVq5eyzzx5E9GHm22/hww+374QI8PHHxlPvUaqrOj4uLo777ruvX82GLBYLmqbx4osvjvoO/QFntRrzznz8sbH85jdbO8v+9NPWzsnCFOF2nxp1xo0zkpbUVKMJ53vvGRNIhqkRa261++5GLdcwU0pRVVVFdXU1AGlpaeTl5QW2qWtJifEQ6bbb4IwzAndcEfzUEP3www/KZrMpi8Wi9ttvP1VVVdVj/ffff69OPfVUZbFYlKZpymKxDPWUw8bj8ai9995bASo3N1etX79eKaWUz+dTzz77rEpKSlKAmj59+nb7Llq0SAEKUCUlJdutb2xsVFlZWQpQEyZMUBs2bFBKKdXR0aEeeOABFRUVpQA1d+7cAcfd1NSkANXU1DTgfYPWUUcpBUpZLMa/ERFKHXSQUldfrdT775sdnWkaGhrUN998o77++mtVXFysvF6vev3111V8fLzSNE1pmua/DgH/e/Hx8WrdunVmhz96lJQodeWVSk2ZopTXa1oYYVk2DEI43aeGU1BfLy0tSjU3mx1Fr3w+n/r666/V119/rXw+36CP01v5bgafz6d++eUX9csvvwzp8/h8PuV0Ov3/NzU1NQGMcosvvlAqPd34ngBKHXtsn7EE4ncUMNddp1RKirEkJ2+NPypq6/sZGUpt3mx2pEqp4C0bhjw62e67786HH37I8ccfz//+9z8OPfRQ3njjDWJiYli0aBGPP/44Pp8PpRQHHXQQS5YsGeoph01ERAT/+te/mDZtGg6Hg6OPPpq4uDh0Xad9SxXlxIkTefrppwd87OTkZF555RWOO+44vvvuOw444AASExNpb2/H4/EARjOye+65J6CfKWSdeKLRYXPqVGPyrAMO8Hf6H61qa2upqqoCjMEfup5mHXfccZSXl/PEE0+wfPnyHvPHFBUV8cc//pFzzz2X5ORks0IffQoL4Z57jNuS9D8yXTjdp0atYJ0DLUC6l+/Jycnk5uaaOjCH2+0e0v4+n4/S0lLa2trQNI3c3NzAtwJYvx5OOcWYlBiMJryhMuR2Sws0Nm7/fmensYAxelxdHWRkjGhooURTKjA9TxsbGznllFP4z3/+Q1paGi6Xi/b2dpRS7LPPPtx8882cdNJJgTjVsGtpaeGuu+7ixRdfpKSkBIvFwm677cZZZ53F5ZdfTlQvneEWL17sn7ulpKSEwsLCXo9dXV3NHXfcwSuvvEJZWRkxMTHstddenHvuuZx//vmDKrSam5tJTk6mqakpdIZYFv2mtlTH19XVAUZ1fFZWVq99YXw+Hx999BFtbW3sv//+pKenSyf+UUzKhp7C6T41HOR6GRxd1/mu25DEA7mPD6R8HylKKf9EuQkJCQOOxePx4HA46OjowGKxUFBQEPiJuP/+dzj33K1Ny+fMgYcf7nMeuaH8joaFrhsxP/nk9gPAWCzGQ9u33oKDDzYnvm0Ea9kQsCTG5/Nx3333cdVVV6FpGkopioqKuOWWW5g5c2YgTiH6EKwXlxg6XdepqKigactkb5mZmTtMTIKuoBamkrKhJ7lP7ZhcL4Mz2HJ32/I9KyuL9PT0YYtzJLS3t+N0OvF4PERERGCz2YiNjQ3sSZYtg/nzt76+/nr4y192WOsdlPdGnw9mzYJ//nNrImOxGKPGvfmm0QolSARr2TDk36JSiieffJLdd9/dPwFj1xes1tZWdgvjEUSEGE4+nw+n0+m/weXm5pKRkSE1K0IMkNynRLDpXr5rmkZeXl7IJzAul4uSkhI8Hg9RUVEUFRUNPoHxeIxBHLo/Z9d1uOqqrQmMpsGDD8LNN4dms12r1aiJOf10I35NM4bBfu21oEpggtmQkpjnn3+evfbai/POO4/i4mJiYmK49tprKSsr49e//jWbN2/myCOP5O233w5UvEKMCh6Ph5KSEtra2rBYLNhsNlJTU80OS4iQI/cpEWx6K9+DadTIruZkra2t9LexTnNzMyUlJfh8PmJjYykqKuq16X2/LVoERxwBs2cbCU1HhzE09F//aqyPioI1a+CiiwZ/jmAQEWE0jTv1VIiNhVdeMT636JchJTFnnnkm33//PRaLhQsuuICff/6ZW2+9lezsbF566SVmz55Nc3MzJ5xwAv/85z8DFbMQYa2jo4Pi4mLa29v9k5wlbpkdXggxMHKfEsGke/keERGB3W4PfH+RIVJK4XA4cDgc/Upi6uvrKS0tRSlFYmIidrudiD76pvRbTY1RM/H003DCCXDccfDss8a65GRjLq5TThnaOYJFZKQx11hbGxx9tNnRhJQhj052yimncOutt7LHNuO2W61WVq9eTUZGBsuWLePss89m8+bNXH755UM9pRBhy+Vy4XQ68fl8REVFYbPZhmeOACFGEblPiWCwbfleWFg4tNqKYRTTj9FAlVJs3ryZmpoaAFJTU8nJyQlMk+ctAx2glJGwdM0Zl5NjjEoWxnMFif4bUhLz/vvvM2XKlB1us3TpUjIzM7nmmmu48sorqaqqkuErhehFc3MzZWVlKKWIjY3FZrMN/WmWEKOc3KdEMAil8t1isTBu3LgdbqOUorKykoaGBgAyMjIYO3Zs4PpsVldv7Q/TfdLrf/xDEhjhN6TmZDu7MXSZP38+q1atwmq1cvvttw/llEKEpe7V8QkJCRQWFgbtDU6IUBLO96mWlhYWL17M3nvvTUJCAsnJyUyePJlly5bR2TXXhBh2uq5TUlLC559/zo8//oiu6z3Wb1u+B6S5lYl0Xae0tNSfwOTk5JCZmRnYQWe21O70YLUafUc2bAjceURIG7G/otmzZ5Oens6ZZ545UqcUIugppaipqWHz5s0ApKSkkJubKyOQCWGCULpPOZ1OjjjiCBwOBwBxcXF0dHSwYcMGNmzYwNNPP81bb70lA4IMI6fTyVVXXcXatWvxds1XgjFx9kknncTdd99NbGysv7lVOJTvXq8Xp9OJ2+1G0zTy8/OHZ8jd+vrt3/P5oKEBDjsMNm0y+saIUW1EB8o+4YQTWL9+/UieUoig1VUd35XAZGRkhPwNTohQFwr3Ka/Xy0knnYTD4SA7O5s333yTtrY2XC4XzzzzDImJifz3v/9l1qxZZocatpYsWUJhYSFr1qzpkcCA8ftZs2YNdrvd3ywxlMp3XdcpLi6muLi4R61SZ2cnxcXFuN1u/6AzwzZnSFeTschISE0Fmw323RemTTNGLJMERjCCNTFdDg6S2UeFMJOu65SVldHS0gJAdnY2aWlpJkclhIDgv089/vjjfP311wC88MILHHLIIYDRl+G3v/0tuq7zu9/9jldffZW33nqLo446ysxww86SJUu4/vrr+7XtihUrSEpK4pZbbhnmqALL5XL1eO12u3E6nXi9XiIjI7HZbP3q/D9ob79t1LwM5zlEyAuCKUuFGF28Xi8Oh4OWlhZ/dbwkMEKI/nr88ccBmDZtmj+B6W7mzJnY7XYAnnjiiRGNLdw5nc5+JzBdlixZgtPpHKaIAq/rvpSfn4+mabS2tlJSUoLX6yUmJoaioqLhTWDAqIGRBEbshCQxQoygzs5OSkpKcLlcWCwWCgsLSZZqcSFEP7lcLj744AMApk+f3us2mqZx/PHHA/DGG2+MWGyjwVVXXTWo/ebNmxfgSIaPpmkkJyeTnJxMU1MTTqcTXdeJj4/HbrcTGRlpdohCACY0JxNitGpvb8fhcOD1eomIiKCwsHD4n2YJIcLK999/7++nsNdee/W5Xde6qqoq6uvrGTNmTL/Poev6diNsCeP/Ze3atYPa91//+hderxeLJXSeHdfV1VFdXQ1AUlKSfw6YULw2usccivGbLVj/zySJEWIEtLa2Ulpaiq7rREdHU1hYKE+zhBADVllZ6f85Nze3z+26r6usrOw1ieno6KCjo8P/urm5GYAffvgh6GaRDwZdTaoGw+v1sm7dOmw2W4CjGhnNzc3+6yPU/fDDD2aHEHJaW1vNDqFXofNIQIgQ1b06Pi4ujqKiIklghBCD0jUYCBjDKvel+7ru+3R32223+ZsNJScnk5+fH7hAw1B9b8P+DkBtbW2AIhFCgNTECDGsamtrqaqqAozq+Ly8vJBqTiCECF8LFy7s0VejubmZ/Px8po2fhpYU/EMBjzTdOrQmNQcffDC77rprgKIJPJ/PR1lZmX9kMqvVyq677hoW9yxd1/01MIeNP4x2S7vJEYUW1azMDqFXksQIMQyUUlRXV/ufvI0ZM4bs7OyQmCNACBG8EhMT/T9vOwxud93Xdd+nu+joaKKjo7d7v93SLu00erM7xremQbQoi4iICOqEwOPx4HQ6aW9vx2KxUFBQELZNCtst7bgtbrPDCC3BedkGa1hChC5d1ykvL/cnMJmZmZLACCECIicnx/9zRUVFn9t1X9d9HzEEFtBOHFw5fvLJJwdtAtPR0UFxcTHt7e1ERERgt9vDNoER4SU4/6KECFE+nw+n00lTUxNgdK7NyMiQBEYIERB77LGH/8vwN9980+d2XeuysrIGNDKZ6Fu8L55b5906qH3vvvvuAEcTGC6Xi+LiYjweD1FRURQVFREbG2t2WEL0iyQxQgSIx+OhpKSEtrY2LBYLNpuN1NRUs8MSQoSRuLg4Dj30UABef/31XrdRSrFu3ToAjj322BGLLZyle9JZVbKKE1NP5I9//OOA9r311FOxLVoEe+0FJSXDFOHANTc3U1JSgs/nIzY2lqKiIqKiotB1HYfDgcPhCNqhdYUASWKECIju1fFWqxW73d5nO3QhhBiKc889F4B33nmHTz75ZLv1zz33HMXFxQDMnj17RGMLR4UdhTxZ/CR7tO+B1Wrl9ttv55ZbbunXvrcCC196CZ54Ar79Fn78cVhj7a/6+npKS0tRSpGQkIDdbiciYms36dbW1qAdVleILpLECHP5fPDkk7B+vdmRDJpUxwshRtK5557L3nvvjVKK008/nbfeegsw+uM999xz/OEPfwBg+vTpHHXUUWaGGvL2ce3DE8VPkOfJ61G+X3fddTgcDmbMmNHjyz8Yff9nAE5gYdebVisceSQcd9zIfoBtKKXYvHmzf76hlJQUbDZbj/46mqaRm5tLbm6uNIUWQU1GJxPmqq2F2bNB0+DWW+Gaa4yfQ0RLS4v/aVZsbCw2m227G5oQQgRSREQE//rXv5g2bRoOh4Ojjz6auLg4dF2nvd0YOnbixIk8/fTTJkca2g5rPoxlZcuIUTG9lu82m40XXnjBP5FlbW0tBxcUsOuRR27/hNjrhZkzRzT+bSmlqKyspKGhAYCMjAzGjh27XaKiaZo0hRYhQWpiRHBQChYuhFNPhRCZFbihoQGn0+mvji8sLJQERggxIgoLC/nqq6+48cYb2WuvvdA0jcjISCZNmsRdd93Fxx9/LF9Eh2BG/QyWly4nRsXstHzv6gM5adIkdj38cCwzZ0Jv2154IRxwADz7rJHUjCBd1yktLfUnMNnZ2WRmZkpNiwhp8o1LDExxMWzaFLjjbTsD8v/9H0ycCP/6F+y5Z+DOE0BKKWpqati8eTNgVMdLtbsQYqQlJiZy0003cdNNN5kdSvhQcHHNxVy6+VJgkOX7NdfAM89sfW21Gk2nAb74An77W8jNhT/9CS64AJKSAvgBtuf1enE6nbjdbjRNIz8/n6QdnFMp5a/Ri4mJkXubCFqSxIj+q642Eov2YZzp1ucDp9N4WvXxx7DvvsN3rkFQSrFp0ybqtyRf6enp8jRLCCHCgFVZua7yOs5oOAPou7nVTu23H0ybBu+9Z7y+4Qb4zW/g7ruNPqAeD1RUwLx5xrqLLoIrroCCgsB+IKCzsxOHw0FnZ6e/xig+Pn6H+yil2LhxIwATJkyQ+5sIWtKcTPSf12sUvsNNKejsHN5kaRB0XaesrMyfwGRnZ5OVlSUFvBBChLgYPYZ7Su/xJzBDbm517bWg65CeDvPnGw8AH30UysrgxhshJcXYrq3NSG7sdqPPzIYNgflAgNvtpri4mM7OTiIjIykqKtppAtMlIiJCmkeLoCdXqOi/3Fz48ENwOAJ3zMZG4ylUl4gISE6GF1+Egw4K3HmGyOv1UlpaisvlQtM08vLySE5ONjssIYQQQ5TkTeK+0vuY6JoYuPL9mGNgxQrYe2/onjhkZsJNNxlJzpNPwp13wsaNRsLzz38ay5QpcPXVcOKJRlO0QWhtbaW0tBRd14mOjqawsJDIyMh+7WuxWBg/fvygzivESJIkRgzMgQcaS6BUV29NYjQN9t8f1qyBnJzAnWOIOjs7cTqddHR09Ls6XgghRPDL7szmQeeDFHUUBbZ81zS47LK+18fGGh39f/97eO01I5n597+NdR9+aAxyU1gICxbAuef2TIR2orGxkYqKCpRSxMXFYbPZsA4yGRIimElzMhE8LrkE/vOfoEpg2tvbKS4upqOjg4iIiAFVxwshhAheu7XvxpPFT1LUUWRe+W6xwK9/bfSf+fxzOPvsrbUvDgdceqlxT7zuun4NqlNbW0t5eTlKKZKSkigsLJQERoQtSWKEucaMgSVLjGr1++6DqCizI/Jra2ujuLgYr9dLdHQ0RUVFxMTEmB2WEEKIITqg9QBWF68m05tJdHQ0u+yyi/nl+/77w1NPGcnLNddAYqLxfnOzMY9aQYFRK/PVV9vt2jXoTFVVFQBjxowhPz+/xySW/dU1HHNXczQhgpUkMcJckZHw5z/DrFlmR9JDU1MTDocDXdeJi4ujqKiIqCBKsIQQQgzOcU3H8ZDzIRL1RH/53t/+IiMiLw9uvx0qK2H5csjPN973euGJJ4xRO488El5/HZRC13XKy8upq6sDIDMzk+zs7CENOtPc3ExziMzZJkYvSWKE2EZdXR1lZWVSHS+EEGHm7NqzubPsTqJUVPCX7wkJcPnlUFICzz8PkydvXffOOzB9Or7PPsPpdNLU1ARAbm4uGRkZQ0pgNE0jOzt7yImQEMNNkhghtlBKUVVVxaYt7Y6HUh0vhBAieGhK46qqq7i26losWEKrfLda4fTT4dNPjU7/M2aApuHJy6MkKYm2tjb/oASpqalDPp2maaSlpZGWliZJjAhqMjqZEBgJTEVFBY2NjQCMHTt2yE+zhBBCmC9Cj+Dmips5selEwGhulZ6eHprl+yGHwAsv0LFxI46WFjxeL1arlcLCQmJjY82OTogRJUmMGPV8Ph9lZWW0trYCRnV8IJ5mCSGEMFecL457Su9hStsUIDzKd5fLhbOzE19EBFFRUdhsNqKjowN2fKUUnZ2dAERFRYVmsidGBUlixKjm9XpxOBy0t7ejaRoFBQUkdo0II4QQImSledJ4wPkAE9onoFk0CvJDv3xvaWmhtLQUpRSxsbHYbDYiIgL7VU4pxc8//wzAhAkTJIkRQUuSGDFqdXR04HA48Hg8WK1WbDYbcXFxZoclttXSAqecAjU1xpDcY8ZAcjKkpBj/HnYYHHWU2VEKIYJIQUcBDzkeIs+TFzbNrRoaGqioqAAgISGB/Pz8YRuUICT6ColRT5IYMSq5XC6cTic+n4/IyEgKCwsDWh0vAsjhMEbi6a7rxu3zwcSJ8MUXIx6WECI47eXai/ud9zPGN2ZYmluNNKUUNTU1bN68GYCUlBRyc3OHrYbEYrEwYcKEYTm2EIEkSYwYdbpXx8fExFBYWBjw6ngRQGlp27/n8xmJTFoaPPLIyMckhAhKU1umsqx0GbEqdtiaW42krkks6+vrAcjIyGDs2LHSxEsIJIkRo0z36vj4+HgKCgqCd44AYegtiYmMNOZQ+PRTKCoa+ZiEEEHn1IZTWVSxiAgihr251UjQdZ2ysjJaWloAyM7OJq238lCIUUoaPW5RV1fHqlWrmDVrFhMmTCA+Pp7o6Gjy8vI49dRTWbNmzZCOv3r1ajRN2+myfv36AH0i0Z1Sis2bN/sTmOTkZGw2W0jf4EaN6GiIidn62mIBjwcaGmDlStB182ITQphPwYWbL+TmipuJIIKUlJSQL9+7Bp1paWlB0zTy8/NHLIHRdZ3y8nLKy8vRpXwVQUxqYrbIysrC6/X6X8fExBAZGUlFRQUVFRW8/PLLTJ8+neeff35Inb8tFgsZGRl9rg/ldrvBatvq+PT0dDIzM6U6PpSkpsKmTaBpxqzVX3xhJDJ33QUVFbB6NURFmR2lEGKEWZSFhZsWMrN+JhAe5XtnZydOp5OOjg7/JJbx8fEjGkPXnGk5OTkjel4hBkJqYrbwer0ceOCBPPDAA2zcuBG3201rayslJSVccMEFALz22mtcdNFFQzpPfn4+VVVVfS5Tp04NxMcZnV59FX7/ezjjDDj6aJg4EWW3o48ZQ/r++xNZVUV2djZZWVkhfYMblbqeQJ53Hrz/Prz1FnQNlfqPf8D06cYoZkKIUSNaj2ZZ2TJ/AhMO5Xt7ezvFxcV0dHQQERFBUVHRiCcwYEwImpmZOeLnFWIgpCZmi7fffptp06Zt935hYSGPPPIIERERPPTQQzz11FPceuut5OfnmxCl2KEVK+D113u8pQHWLUtuezsJ0p44ND38MPz3vzB3rlEbM3UqfPSRkaxWVcHbb8OvfgXr1kFWltnRCiGGWZI3iRWlK9jftT9okJ+XT3JystlhDUlrayulpaXouk50dDQ2m40oE2qYd9ZiRIhgITUxW/SWwHTXVRsDsGHDhuEORwzGqlWw995bh9/dRoLNNsIBiYA55BC45BIjgemy555Gx/7ddzdef/UVHHggbJmkTQgRnrI6s3ii5An2d+2PxWLBXmgP+QSmqakJp9OJruvExcVRVFRkSgIjRCiRJKafYrp1LPb5fCZGIvqUlQUffICem4vqLZGRWpjwk59v1MhMmWK8LiszEplPPzU3LiHEsNi1fVeeKn6KXTp2MbW5VSDV1dVRVlaGUoqkpCQKCwtNHZRAKYXH48Hj8aCUMi0OIXZGkph+evfdd/0/77333oM+Tk1NDZMmTSIhIYHY2FiKioqYNWtWj+OLQfL58Myfj6W0FM3nY7uiV5KY8JSaavSROe0043VjIxx+uNFHSggRNg5oO4DHix8n05tJdHQ0RUVFPR4whhqlFFVVVWzatAmAMWPGkJ+fj8Vi7lczpRQ//vgjP/74oyQxIqhJEtMPjY2N3HbbbQBMnTqV3buarwyCy+Xiiy++ICoqCl3XKSkp4emnn2batGmcf/75PUZIEwPQ3o7ntNOIfPhhAPSoKNSZZ25dHxtrDNUrwlNMDDz3nNHkDKC9HU46yRi1TAgR8o5tOpaHHA+RqCcSFxeH3W4P6eZWXcMY19bWAkZH+uzs7JAelECIkSZJzE7ous4555zDpk2biImJ4b777hvUcXJycli0aBH/+9//aG9vp76+HpfLxQcffMDRRx8NwKpVq7jqqqt2eqyOjg6am5t7LKNaYyOeww8ncu1aAHxJSfDee1j++U+45x6jH0VqqslBimFntcJ998GttxqvdR3mzIElS0CeJgoRsn5X9zuWli0lSkX5m1tFRITuuEQ+n4/S0lKampoAyM3NJSMjI2gSGIvFwl577cVee+1leq2QEDsSsldnfyeP7Gt5fZtRrPpyxRVX8MorrwBw//33s88++wwq3mOPPZbFixezzz77+OeCsVqtTJkyhXXr1nHKKacA8MADD/DzTjom33bbbSQnJ/uX0TxSmiorwzt5MpFb+kB4c3KwfPoploMPNja48kpjxLI33zQvSDFyNA0WLjRqYLpuvtdfD5deCtKXTYjQouDKqitZuGkhFixB09xqKLxeLyUlJbS2tqJpGjabjVR5yCbEoIRuSTAC5s+f7695ueeeezj//POH5TwWi4W77roLMGp+1m6pUejLwoULaWpq8i9lZWXDElewU998gz5pEhG//AKAZ489sG7YgLZtc79jj4UJE0yIUJjm3HPh//7PaGYGsHIl/OY34HabG5cQol8iVARLKpZwQa0xMujYsWNDvrlVR0cHGzdupL29HavVit1uJ7FrvishxICFbH3sWWedxYknnjjo/Xc2HOPVV1/NsmXLALjrrru48sorB32u/hg3bhzp6enU1tZSXFy8w22jo6P9tTmjle+999B+/WusbW0AeKZOJfL//m/rBIhCHH88/PvfcNxx0NAAL70ERx1lJDfy5FOIoBXni+Pusrs5tPVQwGhuFeq1FS6XC6fTic/nIzIyksLCwqC9j+u6TlVVFQBZWVkhXfMlwlvIJjHD+UV+wYIF/pqRO++8kz/96U/Dch4xOL7nnsPyu9+hbRkEwXPGGUQ+9RSEcCdPMUwmTzaGWz7qKCgtNYZjPvhgWL/eGJ5ZCBFU0rxp3O+4nz3b90TTNAoKCkK+tqKlpYXS0lKUUsTExIREn576+nrASGKECFaSXm9j/vz5PRKYBQsWjMh5N27c6B+lxG63j8g5Q5Fn+XKsZ565NYG58koin3lmdCYwLS1mRxAaxo0zEpl99zVe//STkdx88425cQkhesjvyOfJjU+yZ/ueA2tuVVMDv/wCtbXg8Qx/oAPQ0NCA0+lEKUVCQgJ2uz3oExiAjIwMMjIyzA5DiB2SJKab+fPn92hCFqgEZmfjrCul/OeyWCxDaiYXtpTCc/XVRF5xhf8t7113EXnPPVs7cI8mDz8MKSnGl/GVK2HLUzPRh8xMeP992DISINXVcMgh8N575sYlhABgT9eePFX8FPmefCIjIykqKiIuLm7nO7pcsOeesOuukJFhPNCKiTF+3mUXGKa+rDujlGLz5s1UVFQAkJKSQkFBgamTWPaXxWIhMzOTzMxMaUomgppcnVt07wNz9913D7gJWffR0raduNLpdHLggQfy0EMPUVxc7E9qdF3n448/Zvr06axZswaAiy66aEjz0IQljwfPOecQuXQpACoiAu/TTxMxmpv5rV5tDCH8+efGyFuZmcZkjy+9hBZkTyKDRkKCMQHmrFnG69ZWI6l5/nlz4xJilPtVy69YVbKKMb4xxMTEsMsuu/S/uXhEhFET011Hh1ErU1wMH3ww4kOsK6XYtGkTmzdvBiA9PZ3c3NzQSgjKy4OuVkuIbYXQX9TwKS0tZemWL8gWi4U77riDrKysPpeu5mYD8dlnn3HxxRezyy67EBsbS0ZGBnFxcRxyyCGsW7cOgDlz5rB8+fKAfraQ19aG5/jjiXz6aQD02Fj0114j4ne/MzkwE9XXw8cfGz8rZSxeL6xdi+X009n9yCPNjS+YRUbCE0/ANdcYr71eOOMMY34ZIcSIO6XhFFY4VxCrYomPjx94c6uoKGMy421ZLHDAAUYSM4Ijmum6TllZmb9PSXZ2NllZWSE1qpp6/nl8+++P7+ijd9qSRAgzBX/DzBGg63qPn6urq3e4fWtr64COn5mZyYoVK/joo4/48ssvqampoaGhgZiYGOx2O1OmTOH888/n0EMPHVT84Upt3oz36KOJ/PprAHxpaWjr12Pdbz9zAzPbunW9P1nccpPsGDdOJnfcEU2D22+HvDy4/HLjvcsvN5483nbbiH7hEWLUUvD7mt9zxWajiXBycvLgaytSU3sOn65pxuS3f/87pKcHKOD+cTqduN1uNE0jLy9vpyOhBhWvFxYuRN1/P99vmXttglIhlYCJ0UWSGKCwsHDITxvOO+88zjvvvF7XxcbGctlll3HZZZcN6Ryjidq4Ed+0aURumQPHa7djfftttMJCcwMLBv/3f0YTii2DG/ideCL69ddTEqTDdgadyy6DrCw46yzj//KOO6CiAh57zKixEUIMC4uysHDTQmbWzwSM5laZmZmD/7KclgaVlVtfK2U0hTriCGMkwj32GHrQ/eR2u7FYLBQUFJCQkDBi5x2yzZuNWun//Gfr/FpCBDlpTiaCjv7ZZ+gHHEDElgTGs//+RHz2WfAkMB7P9m2wR4rPB6+8Ynzp7nra2CU3FyZONCeuUPWb3xhfcrq+bDz1FFx4obkxCRHGovQo7iq7y5/ABKS51dixW3++5ho4/HDj58pKY0j1Dz8cQsQ7197e7v85IiKCoqKi0EpgPv/cGL1xS/8hze1mz4kT2XPSJLScHONhT2+LNMMVJpMkRgQV32uvwWGHYW1sBDD6w7z/vvGkLRh0dsIppxg3zRUrRv78LS0QFwcFBXDvvcZNuusG/uCD8OOPIx9TqDv8cONLTmam8Xo0DtctxAhI8iXxsONhjmk+BjTIz88nLRBlu91uPNRZudJoKrpuHZx5prGuuRmmTYOXXx76eXrR1taGw+HoFoqdmFCryXj6aaiqMh6SARqgeb1onZ1o1dXGaI69LS+8YG7cYtST5mQiaHhXr8Z6wQVoW/ooeebMIfLhh42mU8HA4zGq27cMxMAf/2g0O7r44pGLISUFvv/eqDnoqoW54w6YMwd8PrQFC4ybuBiYvfeGzz4zmpJdd53Z0QgRdjI7M1npXMmuHbsGvrnVQw/Bn/9sJDMA0dHwj38YtdP33GM8fDrtNONBTwBrWpuamigvL+/RHD0yFJuiXn21MZfWhx/27E8ZHw/HHtv3fpdeOvyxCbEDQfLtUIxqSuG59VYir7/e/5bnhhuIvOmm4Olk7fUafSfWru1ZyM+dazy5H8m5CLbtKDp7NixbBt98g/Z//0f86afTNnnyyMUTLvLzYdEis6MQIuyMax/Hg44HyfRmEhERQWFhYWBrKyyWrQlM9/fuvttIZObPN8rtiy4yBvAIwL2lrq6OTZs2AfBu4rsc0XLEkI5nqqwseOcduPZauPtu9MhINl9+OaSkMPa660JraGgxqsiVKcyl63guvdSfwChNw7tyJZF/+UvwJDA+H5xzDrz4Yu+jfv3+9/DkkyMfVxeLxWhatkXW7bcbc8gIIYTJJrVN4vHix8n0ZhIdHU1RUdHINrf605+M5lJdNfo33wx/+MP2A6P0k1KKqqoqfwLzzJhnuDbv2kBFa57ISONh2LPPQnw8tXPmUHvaaWZHJcQOSRIjzNPejmfGDCJXrgRAj4pCX7OGiJFsntUfCxfCM8/0PWyxUnDuuebO/n7kkXDCCQDE/vQTKa+8Yl4sQggBHN10NA85HiJJTyIuLg673U6UGX3Ofvc7eP11oz8hwKOPGn0bXa4BHUYpRUVFBbW1tQAsH7ucJdlL0LUwemh0xhnw/vukv/QS6Z98YnY0QuyQNCcTpnHPnUvsls6WelISvPYa1ilTTI6qF/vsA3vttfX1N98Y/yYkQPcR08aNG9GwtrNsGer119F0ncy77zb67ITSCDlCiLAxs24mCzctxIKFxMRE8vPzzW2WdNRR8P77cMwxUFcHr75qNC/rZy26z+ejrKyM1tZWfPhYnLuYl1JfMlaG2bRclj33JGuPPYxafiGCmFyhYsQppaiurqYxIwMAX1YW2iefYAnGBAZg1iz4+uutS5fDDuv5fm6ueTECjB9v3JSByLo6o0OrEEKMJAWXV1/OdZuuw4KFMWPGUFBQEBz9KiZONAbw6Oo/s9tu/drN6/VSUlJCa2srbs3N5bbLtyYw4SoYfl9C7IRcpWJEdVXH19TUUDd7Nk3334/l88/Rxo83O7SwoBYtQo+NBUC79VZj2EwhhBgBESqCmytu5sIaYwSwsWPHkp2dHVwzvtvtxkhcq1ZBt8Fk+tLR0UFxcTHt7e00WBs4334+/0n8zwgEah6lVI9FiGAlSYwYMbqu43Q6adwyB0xOTg7Jl1xiTKYlAiMjg81bamO09na44QaTAxJCjAaxvliWO5dzauOpgFG+jx07NrgSmC7p6XDeeTsdPMbtdlNcXExnZyflkeWcU3QO38R9MzIxmkgpxbfffsu3334rSYwIapLEiBHRvTpe0zQKCgoYM2aM2WGFpbpZs/BsaarHo49u7cMjhBDDYIx3DI85HmNq61Q0TcNms4V8+d7S0kJJSQk+n4/vYr5jVtEsnNFOs8MSQnQjSYwYdp2dnRQXF+N2u7FardjtdpKSkswOK2yp6Giq/vSnLS8UXHWVuQEJIcJWXkceTxQ/wV7uvfzle2JiotlhDUlDQwNOpxNd1/kw/kPm2OdQF1lndlgjRtM09thjD/bYY4/grEkTYgtJYsSw6l4dHxkZSVFREXFdw1yKYdM0fTpq4kTjxfr1sG6duQEJIcLOBPcEnip+ClunLSzKd6UUNTU1VFRUAPBK8itcarsUl3VgQzGHOk3TsFqtWK1WSWJEUJMkRgyb1tZWSkpK8Hq9xMTEUFRURHR0tNlhjQ4WC+qvf936+sorjUk7hRAiAKa0TGFVySrSfGlhUb4rpdi0aRPV1dUAPJb+GH/O+zNey+AmxRRCDD9JYsSwaGxsxOFwoOs68fHx2O12IiMjzQ5rdPnVr+DUU42ff/gBHnvM1HCEEOHhxIYTud95P3F6XFiU77quU1ZWRn19PTo6t2fdzj1Z96C00dmpXdd1qqurqa6uRtfDaCJPEXYkiREB1VUdX15eDkBycjI2mw2r1WpyZKPU0qUQsWVO24ULoaXF3HiEEKFLwfk153NbxW1EEBEW5bvP58PhcNDc3Eyn1snV+VfzdPrTZodlupqaGmpqaswOQ4gdkiRGBIxSiqqqKn91fFpaGnl5ecExydloNW4cXHqp8XNdnZHUCCHEAFmUhWs3XctV1cZAIeFQvns8HoqLi3G5XLRaWrnYdjHrkqX/IMCYMWNCfoQ5Ef5Ct/QRQaWrOr6uzhjBJSsrK/gmORutbrwRukaDu/NO2FJLJoQQ/RGlR7G0bCln158NhEf53t7ezsaNG+no6KAmooZzi87ls4TPzA4rKFgsFnJycsjJyQnpJFWEP7k6xZD5fD6cTifNzc1omkZeXh7p6elmhyW6jBkDixcbP3d0wCOPmBqOECJ0JPoSedDxIMc2HwsaYVG+t7W1UVxcjNfrpTi6mLOLzuanmJ/MDksIMUCSxIgh8Xg8lJSU0NbWhsViwWazkZKSYnZYYluXXgqFhbDffnD66WZHI4QIAWM9Y3m8+HEmuyZjsVgotBWGfPne1NTkH3Tmy9gvmW2fzaaoTWaHJYQYhAizAxChq729HafTicfjISIiApvNRmxsrNlhid5ERcGGDUatTAg3ARFCjIyi9iIedD5Itic7bMr3uro6Nm0yEpZ3Et/h6vyrabe0mxxV8NF1ne+++w6ACRMmSJMyEbQkiRGD4nK5cDqd+Hw+oqKiKCwsJCoqyuywxI6kpZkdgRAiBOzTtg8PVDxAsi85LMp3pRSbN2/2j7b1XOpzLMlZgk+TubOECGWSxIgBa25upqysDKUUsbGx2Gw2IiLkUhJCiHBwb+m9JMcnh0X5rpSioqKCxsZGAO4fez8PZjwIUiHdJ03T2H333f0/CxGsQrdkEqaor6+nsrISgMTERPLz86WqWQghwkiMigmL8l3XdUpLS2ltbcWHj7/k/IUXx7xodlhBT9O0kJ68VIweksSIftm2Oj41NZWcnBx5SiOEEGEmJSWFgoKCkC7fvV4vTqcTt9tNu9bO/Pz5vJf0ntlhCSECSJIYsVNKKSorK2loaAAgIyODsWPHhvQNbkjuuw/efx+uuMLsSIQQIuBCfQ6Yzs5OHA4HnZ2dNFobudR2KV/FfWV2WCFD13X/nG9paWkhXRsnwpskMWKHuiaxbGlpASAnJ0dm8b30UmMRQogwFMoJjNvtxuFw4PP5qIys5KLCi3BEO8wOK+RUV1cDRhIjRLCSJEb0qXt1vKZp5Ofnk9Q187sQQggRRFpaWigrK0PXdX6I+YG5trnURtaaHVZICvX5gMToIEmM6FX36nir1YrNZiMuLs7ssIQQQojtNDY2Ul5eDsDH8R9zZcGVtFnbTI4qNFksFvLy8swOQ4idkiRGbMftduN0OvF6vURGRmKz2YiJiTE7LCGEEKIHpRS1tbX+5k+vJr/KdbnX4bV4TY5MCDHcJIkRPbS2tlJaWoqu68TExGCz2WSoRSGEEEFHKUVVVZW/E/rqtNXcnXU3SlMmRyaEGAmSxAi/xsZGKioqUEoRHx9PQUEBVqvV7LCEEEKIHnRdp7y8nObmZgCWZi3lifQnTI4qPOi6zg8//ADA+PHjZXQyEbQkiREA1NbWUlVVBUBSUhJ5eXlScAkhhAg6Pp8Pp9OJy+XCo3m4Lvc6Xkt5zeywwoqu62aHIMROSRIzym1bHZ+WlkZWVlZID7EphBAiPHk8HhwOBx0dHbRZ2rii4Ao+SfjE7LDCiqZp7Lrrrv6fhQhWksSMYrquU1FRQVNTEwBZWVmkpaVJoSWEECLotLe343Q68Xg81EbUcrHtYn6M/dHssMKOpmlER0ebHYYQOyVJzCjl8/koLS2lrc0YgjIvL0/GhRdCCBGU2traKC0txefzURJVwsWFF1MZVWl2WEIIE0kSMwp5PB6cTift7e1YLBYKCgpISEgwOywhhBBiO83NzZSVlaGU4n+x/+My22U0RjSaHVbYUkpRX18PwJgxY6R1hghaksSMMh0dHTgcDjweDxEREdhsNmJjY80OSwghhNhOfX09lZVGjcu7ie+yIH8B7ZZ2k6MKb0opNm3aBEBqaqokMSJoSRIzirhcLpxOJz6fj6ioKAoLC4mKijI7LCGEEKIHpRSbN2+mpqYGgOdTn+eWnFvwaT6TIxsdkpKSzA5BiJ2SJGaU6F4dHxsbi81mIyJCfv1CCCGCi1KKiooKGhsbAXgg4wFWjl0JUiEwIrqamQsR7GQikG5Wr16Npmk7XdavXz+k82zcuJGLLroIu91OTEwMGRkZHHfccbzwwgsB+iQ91dfXU1pailKKhIQE7Ha7JDBCCBGCXC4Xr732GrfccgszZszAZrP5702LFy82O7wh03Wd0tJSGhsb0dG5KecmVmZKAiOE2J58k+2FxWIhIyOjz/VDGXrw1Vdf5YwzzsDlcgFGlW19fT1vvPEGb7zxBnPmzOHRRx8NSBtUpRQ1NTVs3rwZgJSUFHJzc6V9qxBChKhPP/2UE044wewwhoXX68XpdOJ2u+nQOpifP593k941OywhRJCSmphe5OfnU1VV1ecyderUQR23pKSEM888E5fLxaGHHsqPP/5IU1MTTU1N3HjjjQCsWrWKpUuXDvkzKKWorKz0JzAZGRmSwAghRBhITU3lqKOOYsGCBfzjH/8gKyvL7JCGrLOzk+LiYtxuN03WJi6wXyAJjEl0XeeHH37ghx9+QNd1s8MRok9SEzOCbrzxRtra2sjKyuKVV17xz8uSkJDATTfdRFVVFQ8//DBLlizhD3/4A6mpqYM6j67rlJWV0dLSAkBOTg5jxowJ1McQQghhkqlTp/qHv+1y7bXXmhRNYLjdbpxOJ16vl02Rm7io8CJKokvMDmtU83q9ZocgxE5JTcwIaWtr8/d5mTt3bq8TSy5cuBAwOuG/9NJLgzqP1+ulpKSElpYWNE2joKBAEhghhAgTVqvV7BACqrW1lZKSErxeLz/G/MjZRWdLAmMyTdPYZZdd2GWXXaT1hghqksSMkPfffx+32w3A9OnTe92msLCQPfbYA4A33nhjwOfoXh1vtVopLCyUYRKFEEIEpcbGRpxOJ7qu80n8J5xnP4+ayBqzwxr1NE0jNjaW2NhYSWJEUJMkphc1NTVMmjSJhIQEYmNjKSoqYtasWbz77ruDPuY333zj/3mvvfbqc7uudd9+++2Az+FwOOjs7CQyMhK73U58fPzAAxVCCCGGWW1tLeXl5SileC35Neba5tJqbTU7LCFECJEkphcul4svvviCqKgodF2npKSEp59+mmnTpnH++ecPqq1o14zDqampxMbG9rldbm5uj+0Hwuv1Eh0dTVFRETExMQPeXwghhBhOXbPBV1VVAfBE2hNck3cNHovH5MhEF6UUDQ0NNDQ0oJQyOxwh+iQd+7vJyclh0aJFzJgxg913353o6Gh8Ph+ffPIJixYtYv369axatYr4+HhWrFgxoGN3dbKPi4vb4XZd67u2701HRwcdHR3+101NTQD4fD7S09Nxu93+pmtidNF1ndZW42lmc3MzFos8pxjNmpubAeSLiOhVX/eSrutmODQ0NLBp0yYA7s28l2fin4G+b3chQekqrMpdXdf58ccfARg/fnzIfx7oeW9UzUoe4Q/UliIh6O4lKoStWrVKAYNeXnvttX6fy+fzqVNOOUUBymKxqJ9++mlAsf7hD39QgMrNzd3hdn/+858VoKKiovrcZtGiRUP63LLIIsvoWjZu3Dig8koEzkjcp2w2mwLUokWLBhSb3EtkkUWWgSxlZWWDLAmHh9TE9JPFYuGuu+7i5ZdfRtd11q5dy7x58/q9f2JiIoB/ksu+dK3v2r43Cxcu7HHuxsZGbDYbpaWlJCcn9zsmEZ6am5vJz8+nrKxMBnYY5ZqammSEQtGnbe8luq5TX19PWlqadOgeICl3g5/8jgZPKUVLSws5OTlmh9JDSCcxZ511FieeeOKg9x/oF/5x48aRnp5ObW0txcXFA9q36xff0NCA2+3us19MRUVFj+17Ex0dTXR09HbvJycnyx+m8EtKSpLrQQCERXOQUDXS96mB6O1e0tvw/6L/pNwNfvI7GpxgfEge0klMX1/mg1H3Ecm++eYbJk+e3Ot2XaOY7bnnniMSlxBCiOETSvcpIYQIJfJ4bgA2btxIbW0tAHa7fUD7/upXv/LXvrz++uu9buN0Ovn+++8BOPbYY4cQqRBCCCGEEOFLkpgt1E5GXFBKsWDBAsBomjHQ5gHx8fGcfvrpAKxcudI/Ckx3d9xxB2D0hzn11FP7fezo6GgWLVokT/sEINeD2EquBSFGhvytBT/5HYUfTe3s2/so4XA4OPPMM7ngggs45phjsNvtaJqGrut8+umnLF68mHXr1gEwd+5cHnjgge2Ocd555/H4448DvSdFJSUl7L333rS1tTF16lQeffRRdt11V9ra2li2bBmLFy9GKcUdd9zB1VdfPbwfWAghREhqaGjA5/P5X++///6UlZWxYMGCHveOmJgYEhISzAhRCCGGnSQxWzgcjh5NxKKjo0lMTKSlpaXHOPpz5szh4YcfJiJi++5EO0tiAF599VXOOOMM/yhkycnJtLa2+m9Ic+bM4dFHH5WRYYQQQvSqsLAQp9O50+3OPfdcVq9ePfwBCSGECUK6Y38gZWZmsmLFCj766CO+/PJLampqaGhoICYmBrvdzpQpUzj//PM59NBDh3SeE044ga+++oo77riDN998k02bNpGamsrEiRO56KKL/E3OhBBCCCGEEL2TmhghhBBCCCFESJGO/WFq9erVaJq202X9+vVmhyoCpKWlhcWLF7P33nuTkJBAcnIykydPZtmyZXR2dpodnhgB8ncvxMiRMje4uVwuXnvtNW655RZmzJiBzWbzl4GLFy82OzwRANKcLMxZLBYyMjL6XC+jdIQHp9PJEUccgcPhACAuLo6Ojg42bNjAhg0bePrpp3nrrbdITU01N1AxIuTvXojhJWVu8Pv000854YQTzA5DDCOpiQlz+fn5VFVV9blMnTrV7BDFEHm9Xk466SQcDgfZ2dm8+eabtLW14XK5eOaZZ0hMTOS///0vs2bNMjtUMULk716I4SNlbuhITU3lqKOOYsGCBfzjH/8gKyvL7JBEAElNjBAh7vHHH+frr78G4IUXXuCQQw4BjKfxv/3tb9F1nd/97ne8+uqrvPXWWxx11FFmhiuEECFNytzQMHXqVOrr63u8d+2115oUjRgOUhMjRIjrGtZ72rRp/ptpdzNnzvQPH/7EE0+MaGxCCBFupMwNDVar1ewQxDCTJEaIEOZyufjggw8AmD59eq/baJrG8ccfD8Abb7wxYrEJIUS4kTJXiOAhSUyYq6mpYdKkSSQkJBAbG0tRURGzZs3i3XffNTs0EQDff/89uq4DsNde/9/evYRU9b1hHH+2ZpYolhR5mSgUGf4Vgi6kIYldCEQHEWRQlhlClORApZFGRROpQREUlRo2SVCyC6lIIIg5sVKJJPJCKkGagXo6gZ39H0gHo6Rfmu6L3w8Ih7P3Pr0ia709rrXd/5v1vB/HPn78+MvyOtyHcQ8sDOZcwD4IMS7n8XjU0dGh5cuXy+fzqa+vT/fv31daWppyc3M1NTVldYmYh+HhYf/rmJiYWc+beWzmNXAnxj2wMJhzAfsgxLhUdHS0SktL9fr1a3m9Xn3+/Nm/DL57925JUkVFhQoLCy2uFPMxPj7ufx0SEjLreTOPzbwG7sK4BxYWcy5gH4QYm/ivD6mb7evZs2c/fd7evXtVVlampKQk/zMhAgMDlZycrIaGBmVlZUmSbty4oXfv3i369wvg32PcAwCWCkLMEhQQEKDy8nJJks/n06NHjyyuCHMVFhbmf+3xeGY9b+axmddg6WDcA/PHnAvYB8+JsYns7GxlZGTM+frw8PC/On/9+vVas2aNRkZG1NvbO+d/F9aKjo72vx4aGlJSUtJvzxsaGvrtNVhaGPfA/DDnAvZBiLGJ4OBg//YP4L/atGmTAgIC5PP51N3dPeuf/Ozu7pYkRUZGKiIiYjFLBADXYM4F7IPtZEvU+/fvNTIyIkn+h3LBeUJCQpSSkiJJv9wX9YNpmmpoaJA0fc8Eli7GPTA/zLmAfRBiXMg0zT8eLyoqkjS9T34+29hgvZycHEnS8+fP1d7e/svxmpoa/9aho0ePLmptWDyMe2BxMOcC9kCIcaGBgQFt27ZNN2/eVG9vr/8/Nz6fTy9evND+/ftVV1cnScrPz9fGjRutLBfzlJOTo8TERJmmqQMHDqi5uVnS9M+7pqZGJ0+elDT9dOn09HQrS8UCYtwDi4M51znGxsY0MjLi//rxoFKPx/PT+xMTExZXirkwzD/9+g6O09/f/9NWkeDgYIWFhWl8fFzfvn3zv3/8+HHdunVLy5Zxa5TT9ff3Ky0tTf39/ZKmtzz4fD55vV5J0ubNm9Xc3KzVq1dbWCUWEuMeWDzMuc4QGxurgYGBP56Xk5OjysrKhS8I/xRdzIXWrVuna9euqa2tTa9evdKnT580NjamFStWKC4uTsnJycrNzfXv64XzxcbGqrOzU+Xl5aqtrVVfX5+CgoKUkJCg7OxsnTlzRsuXL7e6TCwgxj2weJhzAeuxEgMAAADAUbgnBgAAAICjEGIAAAAAOAohBgAAAICjEGIAAAAAOAohBgAAAICjEGIAAAAAOAohBgAAAICjEGIAAAAAOAohBgAAAICjEGIAAAAAOAohBnCx9vZ2RURE6O7du1aXAgBwIPoI7IoQA7hYdXW1xsbG5PF4rC4FAOBA9BHYlWGapml1EQAWRnx8vAYHBzU0NKTw8HCrywEAOAx9BHbFSgzgUh8+fFBPT4+OHDlC4wEA/DX6COyMEAO4VFNTkyTp9OnTFlcCAHAi+gjsjBADuFRTU5N27dqlhIQEq0sBADgQfQR2RogBbKy1tVWGYcgwDD148OC357S3tys0NFSGYaioqEiSZJqmmpub+e0ZACxx9BG4FTf2AzaXlZWl+vp6xcfHq7u7W4GBgf5jPT09SklJ0ejoqHJyclRRUSHDMPTy5UtlZmaqr69Py5Yts7B6AIDV6CNwI1ZiAJu7fPmyAgMD9fbtW1VXV/vfHx4e1r59+zQ6OqqMjAzdvn1bhmFIkrq6unTq1CkaDwCAPgJXYiUGcIC8vDzduXNHcXFx6unp0eTkpFJTU9XV1aWdO3eqsbFRK1eutLpMAIBN0UfgNoQYwAGGhoa0YcMGff36VVevXlVdXZ1aWlqUmJiolpYWrVq1yuoSAQA2Rh+B27CdDHCAmJgYFRQUSJIKCwvV0tKi2NhYNTQ0/HXjmZiYUFlZmTIyMhQZGSnDMHTs2LF/XzQAwDboI3AbQgzgEAUFBQoImB6yERERamxsVFRU1F9/zsjIiM6fP6+Ojg5t2bLlX5cJALAp+gjchLu1AAeYmppSfn6+fD6fJMnj8cx573JUVJQGBwcVExMjr9fLHmgAWALoI3AbVmIAmzNNU3l5eXr8+LHWrl2ruLg4eb1elZaWzunzgoODFRMT84+rBADYFX0EbkSIAWyuuLhYVVVVCg0N1ZMnT3Tp0iVJUlVVld68eWNxdQAAu6OPwI0IMYCNlZeXq7y8XEFBQaqtrdXWrVt16NAhJSUl6fv37zp37pzVJQIAbIw+ArcixAA2de/ePRUXF8swDFVWVmrPnj2SJMMwdOHCBUlSfX29WltbrSwTAGBT9BG4GSEGsKGnT5/qxIkTMk1TV65c0eHDh386npmZqe3bt0uSSkpKrCgRAGBj9BG4HSEGsJm2tjYdPHhQU1NTKikp0dmzZ3973o89za2trXr48OEiVggAsDP6CJYC/sQyYDM7duzQ5OTkH89LT0+XaZqLUBEAwEnoI1gKWIkBAAAA4CisxABL0PXr1/XlyxdNTU1Jkjo7O3Xx4kVJUmpqqlJTU60sDwBgc/QRWM0wWUcElpzY2FgNDAz89lhpaanKysoWtyAAgKPQR2A1QgwAAAAAR+GeGAAAAACOQogBAAAA4CiEGAAAAACOQogBAAAA4CiEGAAAAACOQogBAAAA4CiEGAAAAACOQogBAAAA4CiEGAAAAACOQogBAAAA4CiEGAAAAACOQogBAAAA4CiEGAAAAACO8n/ULAymW9Av3QAAAABJRU5ErkJggg==\n"
          },
          "metadata": {}
        }
      ]
    }
  ]
}
